The scattering of LyA radiation in the intergalactic medium: numerical methods and solutions

Two methods are developed for solving the steady-state spherically symmetric radiative transfer equation for resonance line radiation emitted by a point source in the Intergalactic Medium. One method is based on solving the ray and moment equations using finite differences. The second uses a Monte Carlo approach incorporating methods that greatly improve the accuracy compared with previous approaches in this context. Several applications are presented serving as test problems for both a static medium and an expanding medium, including inhomogeneities in the density and velocity fields. Solutions are obtained in the coherent scattering limit and for Doppler RII redistribution with and without recoils. We find generally that the radiation intensity is linear in the cosine of the azimuthal angle with respect to radius to high accuracy over a broad frequency region across the line centre for both linear and perturbed velocity fields, yielding the Eddington factors f(nu) = 1/3 and g(nu) = 3/5. We show the radiation field produced by a point source divides into three spatial regimes for a uniformly expanding homogeneous medium: at radii r small compared with a characteristic radius r*, the mean intensity near line centre varies as 1/ r^(7/3), while at r > r* it approaches 1/ r^2; for r << r* it is modified by frequency redistribution. Before the reionization epoch, r* takes on the universal value 1.1 Mpc, independent of redshift. The mean intensity and scattering rate are found to be very sensitive to the gradient of the velocity field, growing exponentially with the amplitude of the perturbation as the limit of a vanishing velocity gradient is approached near the source. We expect the 21cm signal from the Epoch of Reionization to thus be a sensitive probe of both the density and the peculiar velocity fields.

==> anc/Jvals_TableD1.dat <==
  0.000 10.08642  7.96955  6.26884  4.87326  3.70389  2.70188  1.81926  1.00640  0.00030
  0.100 10.08641  7.96955  6.26883  4.87325  3.70389  2.70188  1.81926  1.00640  0.00030
  0.200 10.08642  7.96955  6.26884  4.87326  3.70389  2.70188  1.81926  1.00640  0.00031
  0.300 10.08641  7.96955  6.26883  4.87325  3.70389  2.70188  1.81926  1.00640  0.00033
  0.400 10.08642  7.96955  6.26884  4.87326  3.70389  2.70188  1.81926  1.00640  0.00035
  0.500 10.08641  7.96955  6.26883  4.87325  3.70389  2.70188  1.81926  1.00640  0.00038
  0.600 10.08642  7.96955  6.26884  4.87326  3.70389  2.70188  1.81926  1.00640  0.00043
  0.700 10.08641  7.96955  6.26883  4.87325  3.70389  2.70188  1.81926  1.00640  0.00048
  0.800 10.08642  7.96955  6.26884  4.87326  3.70389  2.70188  1.81926  1.00640  0.00056
  0.900 10.08641  7.96955  6.26883  4.87325  3.70389  2.70188  1.81926  1.00640  0.00066
  1.000 10.08642  7.96955  6.26884  4.87326  3.70389  2.70188  1.81926  1.00640  0.00079
  1.100 10.08641  7.96955  6.26883  4.87325  3.70389  2.70188  1.81926  1.00640  0.00097
  1.200 10.08642  7.96955  6.26884  4.87326  3.70389  2.70188  1.81926  1.00640  0.00121
  1.300 10.08641  7.96955  6.26883  4.87325  3.70389  2.70188  1.81926  1.00640  0.00154
  1.400 10.08642  7.96955  6.26884  4.87326  3.70389  2.70188  1.81926  1.00640  0.00199
  1.500 10.08641  7.96955  6.26883  4.87325  3.70389  2.70188  1.81926  1.00640  0.00262
  1.600 10.08642  7.96955  6.26884  4.87326  3.70389  2.70188  1.81926  1.00640  0.00349
  1.700 10.08641  7.96955  6.26883  4.87325  3.70389  2.70188  1.81926  1.00640  0.00471
  1.800 10.08642  7.96955  6.26884  4.87326  3.70389  2.70188  1.81926  1.00640  0.00642
  1.900 10.08641  7.96955  6.26883  4.87325  3.70389  2.70188  1.81926  1.00640  0.00882
  2.000 10.08642  7.96955  6.26884  4.87326  3.70389  2.70188  1.81926  1.00640  0.01210
  2.100 10.08641  7.96955  6.26883  4.87325  3.70389  2.70188  1.81926  1.00640  0.01651
  2.200 10.08642  7.96955  6.26884  4.87326  3.70389  2.70188  1.81926  1.00640  0.02219
  2.300 10.08641  7.96954  6.26883  4.87325  3.70389  2.70188  1.81926  1.00640  0.02922
  2.400 10.08641  7.96955  6.26883  4.87325  3.70389  2.70188  1.81926  1.00641  0.03733
  2.500 10.08640  7.96954  6.26883  4.87325  3.70389  2.70188  1.81926  1.00641  0.04620
  2.600 10.08639  7.96954  6.26883  4.87325  3.70389  2.70188  1.81927  1.00642  0.05535
  2.700 10.08637  7.96951  6.26881  4.87324  3.70388  2.70188  1.81927  1.00643  0.06510
  2.800 10.08633  7.96949  6.26880  4.87323  3.70388  2.70188  1.81927  1.00645  0.07464
  2.900 10.08626  7.96944  6.26876  4.87321  3.70386  2.70187  1.81928  1.00649  0.08203
  3.000 10.08617  7.96938  6.26872  4.87318  3.70385  2.70187  1.81929  1.00654  0.08820
  3.100 10.08603  7.96928  6.26865  4.87313  3.70382  2.70186  1.81931  1.00663  0.09462
  3.200 10.08584  7.96915  6.26856  4.87307  3.70379  2.70185  1.81933  1.00674  0.10110
  3.300 10.08557  7.96896  6.26843  4.87299  3.70374  2.70184  1.81936  1.00689  0.10741
  3.400 10.08523  7.96873  6.26827  4.87288  3.70368  2.70182  1.81940  1.00709  0.11346
  3.500 10.08479  7.96842  6.26806  4.87274  3.70360  2.70180  1.81945  1.00735  0.11929
  3.600 10.08425  7.96805  6.26781  4.87258  3.70350  2.70177  1.81952  1.00766  0.12500
  3.700 10.08358  7.96758  6.26749  4.87236  3.70338  2.70173  1.81960  1.00805  0.13072
  3.800 10.08277  7.96703  6.26711  4.87211  3.70323  2.70169  1.81970  1.00852  0.13648
  3.900 10.08179  7.96635  6.26664  4.87181  3.70305  2.70164  1.81981  1.00907  0.14235
  4.000 10.08064  7.96556  6.26610  4.87145  3.70285  2.70158  1.81995  1.00973  0.14831
  4.100 10.07927  7.96461  6.26544  4.87102  3.70260  2.70150  1.82011  1.01049  0.15438
  4.200 10.07768  7.96351  6.26469  4.87052  3.70231  2.70142  1.82030  1.01137  0.16055
  4.300 10.07582  7.96222  6.26380  4.86994  3.70197  2.70132  1.82052  1.01237  0.16682
  4.400 10.07368  7.96073  6.26279  4.86927  3.70159  2.70121  1.82077  1.01351  0.17318
  4.500 10.07120  7.95902  6.26161  4.86849  3.70114  2.70108  1.82106  1.01479  0.17963
  4.600 10.06837  7.95706  6.26027  4.86761  3.70063  2.70093  1.82139  1.01622  0.18618
  4.700 10.06514  7.95483  6.25873  4.86659  3.70004  2.70075  1.82175  1.01781  0.19282
  4.800 10.06149  7.95230  6.25700  4.86545  3.69938  2.70056  1.82217  1.01956  0.19955
  4.900 10.05734  7.94943  6.25503  4.86415  3.69863  2.70033  1.82262  1.02148  0.20638
  5.000 10.05269  7.94621  6.25282  4.86269  3.69779  2.70008  1.82313  1.02357  0.21329
  5.100 10.04745  7.94258  6.25032  4.86105  3.69684  2.69979  1.82369  1.02584  0.22030
  5.200 10.04160  7.93853  6.24755  4.85922  3.69578  2.69947  1.82431  1.02828  0.22739
  5.300 10.03507  7.93400  6.24443  4.85716  3.69459  2.69910  1.82497  1.03090  0.23457
  5.400 10.02781  7.92898  6.24098  4.85489  3.69326  2.69869  1.82570  1.03370  0.24184
  5.500 10.01974  7.92339  6.23714  4.85235  3.69179  2.69822  1.82647  1.03667  0.24919
  5.600 10.01084  7.91722  6.23290  4.84955  3.69016  2.69770  1.82730  1.03982  0.25662
  5.700 10.00099  7.91039  6.22821  4.84645  3.68835  2.69711  1.82817  1.04314  0.26412
  5.800  9.99017  7.90289  6.22305  4.84304  3.68637  2.69646  1.82911  1.04661  0.27170
  5.900  9.97827  7.89463  6.21737  4.83928  3.68417  2.69572  1.83008  1.05024  0.27935
  6.000  9.96524  7.88559  6.21115  4.83517  3.68176  2.69490  1.83109  1.05402  0.28707
  6.100  9.95098  7.87568  6.20434  4.83065  3.67911  2.69397  1.83213  1.05794  0.29485
  6.200  9.93542  7.86488  6.19690  4.82572  3.67621  2.69295  1.83321  1.06199  0.30268
  6.300  9.91847  7.85310  6.18878  4.82034  3.67303  2.69179  1.83430  1.06616  0.31058
  6.400  9.90005  7.84029  6.17995  4.81448  3.66957  2.69051  1.83540  1.07043  0.31851
  6.500  9.88006  7.82638  6.17035  4.80810  3.66578  2.68908  1.83650  1.07479  0.32649
  6.600  9.85843  7.81131  6.15996  4.80119  3.66166  2.68749  1.83760  1.07924  0.33451
  6.700  9.83503  7.79500  6.14869  4.79368  3.65718  2.68571  1.83866  1.08375  0.34256
  6.800  9.80979  7.77739  6.13652  4.78557  3.65232  2.68375  1.83969  1.08831  0.35063
  6.900  9.78259  7.75840  6.12338  4.77680  3.64703  2.68157  1.84066  1.09291  0.35872
  7.000  9.75336  7.73797  6.10923  4.76734  3.64132  2.67915  1.84156  1.09752  0.36681
  7.100  9.72197  7.71601  6.09400  4.75714  3.63513  2.67648  1.84236  1.10213  0.37491
  7.200  9.68834  7.69246  6.07765  4.74618  3.62845  2.67353  1.84307  1.10673  0.38300
  7.300  9.65235  7.66722  6.06011  4.73440  3.62124  2.67028  1.84363  1.11129  0.39107
  7.400  9.61392  7.64024  6.04134  4.72176  3.61347  2.66671  1.84406  1.11580  0.39911
  7.500  9.57293  7.61141  6.02125  4.70822  3.60510  2.66278  1.84430  1.12022  0.40712
  7.600  9.52929  7.58069  5.99982  4.69374  3.59611  2.65847  1.84435  1.12456  0.41508
  7.700  9.48289  7.54798  5.97696  4.67826  3.58645  2.65375  1.84418  1.12878  0.42298
  7.800  9.43366  7.51322  5.95263  4.66175  3.57610  2.64861  1.84377  1.13286  0.43082
  7.900  9.38147  7.47631  5.92675  4.64415  3.56501  2.64299  1.84308  1.13678  0.43857
  8.000  9.32627  7.43721  5.89929  4.62543  3.55315  2.63688  1.84209  1.14051  0.44623
  8.100  9.26795  7.39582  5.87017  4.60553  3.54048  2.63023  1.84078  1.14405  0.45379
  8.200  9.20645  7.35210  5.83935  4.58442  3.52697  2.62303  1.83912  1.14736  0.46123
  8.300  9.14168  7.30597  5.80677  4.56204  3.51257  2.61524  1.83706  1.15042  0.46853
  8.400  9.07358  7.25738  5.77238  4.53835  3.49726  2.60683  1.83461  1.15320  0.47569
  8.500  9.00209  7.20625  5.73612  4.51331  3.48098  2.59775  1.83171  1.15569  0.48268
  8.600  8.92716  7.15257  5.69796  4.48689  3.46372  2.58800  1.82836  1.15787  0.48951
  8.700  8.84873  7.09626  5.65784  4.45902  3.44542  2.57751  1.82450  1.15970  0.49614
  8.800  8.76680  7.03731  5.61575  4.42970  3.42606  2.56629  1.82012  1.16117  0.50256
  8.900  8.68131  6.97565  5.57161  4.39887  3.40560  2.55427  1.81519  1.16225  0.50877
  9.000  8.59228  6.91129  5.52544  4.36651  3.38403  2.54146  1.80968  1.16292  0.51473
  9.100  8.49967  6.84418  5.47716  4.33258  3.36128  2.52779  1.80357  1.16316  0.52045
  9.200  8.40353  6.77434  5.42680  4.29707  3.33737  2.51326  1.79684  1.16294  0.52589
  9.300  8.30384  6.70174  5.37431  4.25994  3.31224  2.49784  1.78944  1.16225  0.53105
  9.400  8.20067  6.62641  5.31971  4.22120  3.28588  2.48151  1.78137  1.16107  0.53591
  9.500  8.09403  6.54835  5.26296  4.18080  3.25827  2.46423  1.77260  1.15938  0.54046
  9.600  7.98402  6.46760  5.20410  4.13876  3.22941  2.44601  1.76312  1.15715  0.54467
  9.700  7.87067  6.38416  5.14311  4.09506  3.19926  2.42680  1.75289  1.15437  0.54854
  9.800  7.75410  6.29812  5.08005  4.04972  3.16783  2.40661  1.74191  1.15103  0.55205
  9.900  7.63437  6.20950  5.01489  4.00272  3.13511  2.38542  1.73016  1.14710  0.55518
 10.000  7.51164  6.11838  4.94772  3.95410  3.10110  2.36322  1.71763  1.14259  0.55792
 10.100  7.38598  6.02481  4.87853  3.90386  3.06580  2.34000  1.70431  1.13746  0.56026
 10.200  7.25758  5.92892  4.80740  3.85203  3.02923  2.31577  1.69019  1.13173  0.56220
 10.300  7.12652  5.83074  4.73437  3.79863  2.99138  2.29052  1.67526  1.12536  0.56370
 10.400  6.99303  5.73043  4.65952  3.74372  2.95230  2.26427  1.65952  1.11837  0.56478
 10.500  6.85721  5.62805  4.58289  3.68731  2.91197  2.23700  1.64297  1.11073  0.56541
 10.600  6.71930  5.52376  4.50459  3.62948  2.87046  2.20876  1.62563  1.10246  0.56559
 10.700  6.57943  5.41765  4.42467  3.57024  2.82777  2.17953  1.60747  1.09354  0.56531
 10.800  6.43784  5.30989  4.34325  3.50970  2.78395  2.14935  1.58853  1.08399  0.56458
 10.900  6.29468  5.20058  4.26040  3.44787  2.73902  2.11823  1.56880  1.07380  0.56337
 11.000  6.15021  5.08991  4.17626  3.38486  2.69306  2.08622  1.54831  1.06298  0.56170
 11.100  6.00460  4.97799  4.09089  3.32072  2.64608  2.05332  1.52706  1.05152  0.55955
 11.200  5.85810  4.86501  4.00444  3.25555  2.59817  2.01959  1.50510  1.03947  0.55694
 11.300  5.71088  4.75110  3.91699  3.18940  2.54935  1.98504  1.48241  1.02680  0.55386
 11.400  5.56321  4.63646  3.82871  3.12239  2.49971  1.94973  1.45905  1.01355  0.55032
 11.500  5.41525  4.52121  3.73966  3.05457  2.44929  1.91369  1.43503  0.99973  0.54632
 11.600  5.26729  4.40556  3.65002  2.98609  2.39818  1.87699  1.41039  0.98535  0.54186
 11.700  5.11946  4.28963  3.55988  2.91698  2.34641  1.83965  1.38515  0.97044  0.53696
 11.800  4.97206  4.17365  3.46940  2.84739  2.29411  1.80174  1.35936  0.95502  0.53163
 11.900  4.82522  4.05771  3.37867  2.77738  2.24129  1.76329  1.33305  0.93910  0.52587
 12.000  4.67921  3.94205  3.28787  2.70708  2.18807  1.72439  1.30626  0.92273  0.51970
 12.100  4.53416  3.82676  3.19706  2.63655  2.13450  1.68507  1.27902  0.90591  0.51313
 12.200  4.39034  3.71206  3.10645  2.56595  2.08069  1.64540  1.25140  0.88870  0.50618
 12.300  4.24784  3.59804  3.01607  2.49532  2.02666  1.60542  1.22340  0.87110  0.49886
 12.400  4.10693  3.48493  2.92615  2.42481  1.97256  1.56523  1.19511  0.85316  0.49120
 12.500  3.96769  3.37278  2.83670  2.35445  1.91840  1.52484  1.16654  0.83489  0.48319
 12.600  3.83036  3.26182  2.74794  2.28443  1.86432  1.48436  1.13776  0.81636  0.47489
 12.700  3.69500  3.15210  2.65989  2.21475  1.81033  1.44379  1.10879  0.79756  0.46628
 12.800  3.56185  3.04382  2.57274  2.14558  1.75658  1.40326  1.07972  0.77857  0.45741
 12.900  3.43093  2.93701  2.48652  2.07694  1.70306  1.36277  1.05053  0.75937  0.44828
 13.000  3.30246  2.83189  2.40140  2.00898  1.64992  1.32243  1.02134  0.74004  0.43894
 13.100  3.17644  2.72844  2.31740  1.94172  1.59716  1.28223  0.99213  0.72058  0.42937
 13.200  3.05309  2.62688  2.23469  1.87531  1.54492  1.24231  0.96300  0.70107  0.41964
 13.300  2.93237  2.52718  2.15326  1.80973  1.49319  1.20264  0.93394  0.68148  0.40973
 13.400  2.81448  2.42954  2.07329  1.74516  1.44210  1.16334  0.90505  0.66191  0.39970
 13.500  2.69935  2.33390  1.99474  1.68155  1.39163  1.12440  0.87631  0.64234  0.38953
 13.600  2.58718  2.24046  1.91779  1.61908  1.34193  1.08595  0.84783  0.62284  0.37929
 13.700  2.47787  2.14914  1.84237  1.55769  1.29295  1.04793  0.81956  0.60340  0.36896
 13.800  2.37161  2.06013  1.76868  1.49755  1.24485  1.01049  0.79164  0.58410  0.35861
 13.900  2.26826  1.97332  1.69661  1.43857  1.19755  0.97357  0.76401  0.56491  0.34820
 14.000  2.16803  1.88891  1.62637  1.38095  1.15123  0.93731  0.73679  0.54593  0.33780
 14.100  2.07072  1.80673  1.55780  1.32457  1.10577  0.90163  0.70991  0.52711  0.32740
 14.200  1.97655  1.72702  1.49113  1.26962  1.06137  0.86670  0.68352  0.50855  0.31705
 14.300  1.88529  1.64956  1.42618  1.21596  1.01790  0.83239  0.65753  0.49019  0.30673
 14.400  1.79716  1.57459  1.36319  1.16379  0.97554  0.79889  0.63207  0.47215  0.29651
 14.500  1.71190  1.50187  1.30193  1.11294  0.93416  0.76607  0.60705  0.45434  0.28634
 14.600  1.62974  1.43166  1.24266  1.06363  0.89394  0.73411  0.58262  0.43690  0.27630
 14.700  1.55037  1.36365  1.18511  1.01565  0.85471  0.70285  0.55866  0.41973  0.26635
 14.800  1.47407  1.29815  1.12957  0.96925  0.81670  0.67249  0.53534  0.40296  0.25657
 14.900  1.40045  1.23479  1.07573  0.92417  0.77968  0.64286  0.51251  0.38648  0.24689
 15.000  1.32983  1.17391  1.02390  0.88069  0.74390  0.61417  0.49035  0.37044  0.23741
 15.100  1.26178  1.11510  0.97372  0.83850  0.70912  0.58619  0.46868  0.35471  0.22805
 15.200  1.19665  1.05873  0.92553  0.79792  0.67559  0.55919  0.44773  0.33944  0.21892
 15.300  1.13395  1.00433  0.87894  0.75860  0.64303  0.53290  0.42727  0.32449  0.20992
 15.400  1.07409  0.95232  0.83431  0.72088  0.61176  0.50760  0.40755  0.31004  0.20118
 15.500  1.01651  0.90218  0.79120  0.68435  0.58140  0.48299  0.38831  0.29590  0.19258
 15.600  0.96167  0.85436  0.75003  0.64943  0.55234  0.45939  0.36983  0.28229  0.18425
 15.700  0.90895  0.80829  0.71027  0.61563  0.52414  0.43644  0.35181  0.26897  0.17607
 15.800  0.85887  0.76448  0.67243  0.58342  0.49724  0.41452  0.33457  0.25620  0.16819
 15.900  0.81074  0.72227  0.63588  0.55225  0.47115  0.39320  0.31777  0.24371  0.16044
 16.000  0.76516  0.68228  0.60122  0.52265  0.44635  0.37292  0.30175  0.23179  0.15301
 16.100  0.72134  0.64373  0.56774  0.49400  0.42229  0.35319  0.28613  0.22013  0.14570
 16.200  0.67999  0.60733  0.53611  0.46691  0.39951  0.33450  0.27132  0.20905  0.13874
 16.300  0.64018  0.57222  0.50552  0.44065  0.37739  0.31630  0.25686  0.19820  0.13188
 16.400  0.60279  0.53921  0.47675  0.41594  0.35656  0.29916  0.24322  0.18795  0.12539
 16.500  0.56672  0.50731  0.44888  0.39194  0.33628  0.28242  0.22987  0.17788  0.11897
 16.600  0.53301  0.47747  0.42281  0.36950  0.31730  0.26674  0.21736  0.16844  0.11294
 16.700  0.50040  0.44855  0.39747  0.34762  0.29875  0.25139  0.20507  0.15913  0.10697
 16.800  0.47010  0.42168  0.37393  0.32729  0.28153  0.23712  0.19364  0.15047  0.10139
 16.900  0.44067  0.39550  0.35094  0.30739  0.26461  0.22307  0.18235  0.14189  0.09584
 17.000  0.41353  0.37138  0.32976  0.28906  0.24903  0.21014  0.17196  0.13398  0.09071
 17.100  0.38701  0.34773  0.30894  0.27099  0.23362  0.19730  0.16162  0.12608  0.08557
 17.200  0.36277  0.32615  0.28995  0.25452  0.21960  0.18562  0.15221  0.11890  0.08087
 17.300  0.33888  0.30480  0.27110  0.23812  0.20558  0.17391  0.14274  0.11164  0.07611
 17.400  0.31732  0.28557  0.25415  0.22339  0.19300  0.16342  0.13426  0.10514  0.07184
 17.500  0.29581  0.26630  0.23710  0.20851  0.18025  0.15273  0.12559  0.09846  0.06743
 17.600  0.27670  0.24923  0.22203  0.19538  0.16903  0.14334  0.11798  0.09261  0.06356
 17.700  0.25732  0.23182  0.20658  0.18187  0.15742  0.13359  0.11005  0.08648  0.05948
 17.800  0.24045  0.21673  0.19324  0.17024  0.14745  0.12523  0.10326  0.08124  0.05600
 17.900  0.22294  0.20096  0.17922  0.15795  0.13685  0.11631  0.09597  0.07559  0.05222
 18.000  0.20812  0.18769  0.16747  0.14768  0.12805  0.10891  0.08995  0.07093  0.04910
 18.100  0.19225  0.17336  0.15469  0.13645  0.11834  0.10071  0.08324  0.06570  0.04558
 18.200  0.17930  0.16176  0.14441  0.12746  0.11061  0.09420  0.07793  0.06158  0.04280
 18.300  0.16483  0.14865  0.13269  0.11714  0.10167  0.08664  0.07171  0.05672  0.03951
 18.400  0.15358  0.13857  0.12375  0.10931  0.09494  0.08095  0.06707  0.05310  0.03706
 18.500  0.14026  0.12648  0.11292  0.09974  0.08663  0.07390  0.06126  0.04854  0.03395
 18.600  0.13058  0.11780  0.10521  0.09299  0.08081  0.06899  0.05723  0.04540  0.03182
 18.700  0.11818  0.10651  0.09507  0.08402  0.07300  0.06234  0.05174  0.04107  0.02885
 18.800  0.10993  0.09912  0.08851  0.07826  0.06804  0.05815  0.04830  0.03838  0.02701
 18.900  0.09818  0.08840  0.07887  0.06972  0.06058  0.05179  0.04303  0.03421  0.02413
 19.000  0.09127  0.08221  0.07337  0.06490  0.05643  0.04827  0.04014  0.03194  0.02257
 19.100  0.07989  0.07183  0.06402  0.05660  0.04917  0.04208  0.03499  0.02786  0.01973
 19.200  0.07422  0.06676  0.05952  0.05265  0.04577  0.03919  0.03262  0.02599  0.01844
 19.300  0.06293  0.05647  0.05025  0.04443  0.03856  0.03303  0.02749  0.02190  0.01559
 19.400  0.05843  0.05245  0.04669  0.04131  0.03587  0.03075  0.02561  0.02042  0.01456
 19.500  0.04688  0.04199  0.03728  0.03295  0.02855  0.02447  0.02038  0.01624  0.01162
 19.600  0.04352  0.03898  0.03463  0.03062  0.02655  0.02277  0.01898  0.01514  0.01085
 19.700  0.03140  0.02801  0.02470  0.02193  0.01885  0.01625  0.01354  0.01075  0.00779
 19.800  0.02914  0.02600  0.02294  0.02038  0.01752  0.01512  0.01260  0.01001  0.00727
 19.900  0.01638  0.01420  0.01227  0.01096  0.00927  0.00823  0.00671  0.00533  0.00400
 20.000  0.01521  0.01319  0.01140  0.01018  0.00861  0.00765  0.00624  0.00496  0.00373


==> anc/Jvals_TableD10.dat <==
-49.254  5.83266  5.22878  3.64109  2.43568  1.21839 -0.20381 -1.97424
-48.259  5.85419  5.23087  3.63814  2.43550  1.21837 -0.20381 -1.97424
-47.264  5.87603  5.23169  3.63545  2.43533  1.21835 -0.20381 -1.97424
-46.269  5.89915  5.23122  3.63306  2.43516  1.21834 -0.20381 -1.97424
-45.274  5.92287  5.22916  3.63088  2.43500  1.21832 -0.20382 -1.97424
-44.279  5.94442  5.22552  3.62891  2.43485  1.21831 -0.20382 -1.97424
-43.284  5.96788  5.22014  3.62696  2.43470  1.21829 -0.20382 -1.97424
-42.289  5.99168  5.21277  3.62521  2.43456  1.21828 -0.20382 -1.97424
-41.294  6.01570  5.20340  3.62357  2.43443  1.21827 -0.20382 -1.97424
-40.299  6.04011  5.19181  3.62205  2.43430  1.21825 -0.20382 -1.97424
-39.303  6.06482  5.17783  3.62064  2.43418  1.21824 -0.20382 -1.97424
-38.308  6.09000  5.16152  3.61928  2.43406  1.21823 -0.20382 -1.97424
-37.313  6.11541  5.14268  3.61804  2.43395  1.21822 -0.20382 -1.97424
-36.318  6.14088  5.12141  3.61688  2.43385  1.21821 -0.20382 -1.97424
-35.323  6.16659  5.09775  3.61581  2.43376  1.21820 -0.20382 -1.97424
-34.328  6.19238  5.07190  3.61480  2.43366  1.21819 -0.20382 -1.97424
-33.333  6.21820  5.04430  3.61381  2.43357  1.21818 -0.20382 -1.97424
-32.338  6.24384  5.01540  3.61294  2.43349  1.21818 -0.20383 -1.97424
-31.343  6.26921  4.98584  3.61206  2.43341  1.21817 -0.20383 -1.97424
-30.348  6.29413  4.95636  3.61125  2.43334  1.21816 -0.20383 -1.97424
-29.353  6.31834  4.92794  3.61056  2.43327  1.21815 -0.20383 -1.97424
-28.358  6.34164  4.90137  3.60990  2.43321  1.21815 -0.20383 -1.97424
-27.363  6.36365  4.87750  3.60925  2.43315  1.21814 -0.20383 -1.97424
-26.368  6.38391  4.85675  3.60869  2.43309  1.21814 -0.20383 -1.97424
-25.373  6.40193  4.83940  3.60816  2.43304  1.21813 -0.20383 -1.97424
-24.378  6.41715  4.82539  3.60767  2.43299  1.21813 -0.20383 -1.97424
-23.383  6.42872  4.81435  3.60719  2.43295  1.21812 -0.20383 -1.97424
-22.388  6.43581  4.80572  3.60677  2.43291  1.21812 -0.20383 -1.97424
-21.393  6.43733  4.79902  3.60639  2.43287  1.21812 -0.20383 -1.97424
-20.398  6.43208  4.79369  3.60604  2.43283  1.21811 -0.20383 -1.97424
-19.403  6.41875  4.78935  3.60572  2.43280  1.21811 -0.20383 -1.97424
-18.408  6.39592  4.78573  3.60543  2.43277  1.21811 -0.20383 -1.97424
-17.413  6.36247  4.78265  3.60519  2.43275  1.21810 -0.20383 -1.97424
-16.418  6.31775  4.78001  3.60495  2.43273  1.21810 -0.20383 -1.97424
-15.423  6.26227  4.77771  3.60474  2.43271  1.21810 -0.20383 -1.97424
-14.428  6.19853  4.77573  3.60456  2.43269  1.21810 -0.20383 -1.97424
-13.433  6.13156  4.77402  3.60439  2.43267  1.21810 -0.20383 -1.97424
-12.438  6.06882  4.77256  3.60425  2.43266  1.21810 -0.20383 -1.97424
-11.443  6.01766  4.77132  3.60413  2.43265  1.21809 -0.20383 -1.97424
-10.448  5.98178  4.77027  3.60403  2.43264  1.21809 -0.20383 -1.97424
 -9.453  5.95967  4.76940  3.60395  2.43263  1.21809 -0.20383 -1.97424
 -8.458  5.94680  4.76868  3.60388  2.43262  1.21809 -0.20383 -1.97424
 -7.463  5.93894  4.76810  3.60382  2.43261  1.21809 -0.20383 -1.97424
 -6.468  5.93367  4.76765  3.60377  2.43261  1.21809 -0.20383 -1.97424
 -5.473  5.92993  4.76730  3.60374  2.43261  1.21809 -0.20383 -1.97424
 -4.478  5.92725  4.76704  3.60371  2.43260  1.21809 -0.20383 -1.97424
 -3.483  5.92536  4.76685  3.60369  2.43260  1.21809 -0.20383 -1.97424
 -2.488  5.92320  4.76664  3.60367  2.43260  1.21809 -0.20383 -1.97424
 -1.493  5.92113  4.76643  3.60365  2.43260  1.21809 -0.20383 -1.97424
 -0.498  5.92111  4.76642  3.60365  2.43260  1.21809 -0.20383 -1.97424
  0.498  5.92111  4.76642  3.60365  2.43260  1.21809 -0.20383 -1.97424
  1.493  5.92111  4.76642  3.60365  2.43260  1.21809 -0.20383 -1.97424
  2.488  5.92111  4.76642  3.60365  2.43260  1.21809 -0.20383 -1.97424
  3.483  5.92102  4.76641  3.60365  2.43260  1.21809 -0.20383 -1.97424
  4.478  5.92048  4.76636  3.60364  2.43260  1.21809 -0.20383 -1.97424
  5.473  5.91944  4.76625  3.60363  2.43260  1.21809 -0.20383 -1.97424
  6.468  5.91780  4.76608  3.60361  2.43259  1.21809 -0.20383 -1.97424
  7.463  5.91546  4.76583  3.60359  2.43259  1.21809 -0.20383 -1.97424
  8.458  5.91234  4.76549  3.60355  2.43259  1.21809 -0.20383 -1.97424
  9.453  5.90836  4.76505  3.60351  2.43258  1.21809 -0.20383 -1.97424
 10.448  5.90347  4.76449  3.60345  2.43258  1.21809 -0.20383 -1.97424
 11.443  5.89766  4.76381  3.60338  2.43257  1.21809 -0.20383 -1.97424
 12.438  5.89091  4.76299  3.60330  2.43256  1.21809 -0.20383 -1.97424
 13.433  5.88326  4.76201  3.60320  2.43255  1.21809 -0.20383 -1.97424
 14.428  5.87475  4.76088  3.60308  2.43254  1.21808 -0.20383 -1.97424
 15.423  5.86544  4.75957  3.60294  2.43253  1.21808 -0.20383 -1.97424
 16.418  5.85538  4.75809  3.60278  2.43251  1.21808 -0.20383 -1.97424
 17.413  5.84465  4.75642  3.60260  2.43249  1.21808 -0.20383 -1.97424
 18.408  5.83331  4.75456  3.60240  2.43247  1.21808 -0.20383 -1.97424
 19.403  5.82145  4.75250  3.60217  2.43245  1.21808 -0.20383 -1.97424
 20.398  5.80913  4.75025  3.60192  2.43242  1.21807 -0.20383 -1.97424
 21.393  5.79641  4.74779  3.60164  2.43240  1.21807 -0.20383 -1.97424
 22.388  5.78335  4.74513  3.60134  2.43236  1.21807 -0.20383 -1.97424
 23.383  5.77001  4.74227  3.60100  2.43233  1.21806 -0.20383 -1.97424
 24.378  5.75644  4.73921  3.60064  2.43229  1.21806 -0.20383 -1.97424
 25.373  5.74268  4.73595  3.60024  2.43225  1.21806 -0.20383 -1.97424
 26.368  5.72878  4.73249  3.59981  2.43221  1.21805 -0.20383 -1.97424
 27.363  5.71476  4.72884  3.59935  2.43216  1.21805 -0.20383 -1.97424
 28.358  5.70067  4.72500  3.59885  2.43211  1.21804 -0.20383 -1.97424
 29.353  5.68653  4.72098  3.59832  2.43205  1.21804 -0.20384 -1.97424
 30.348  5.67237  4.71678  3.59775  2.43199  1.21803 -0.20384 -1.97424
 31.343  5.65821  4.71241  3.59714  2.43193  1.21803 -0.20384 -1.97424
 32.338  5.64406  4.70788  3.59649  2.43186  1.21802 -0.20384 -1.97424
 33.333  5.62995  4.70319  3.59581  2.43179  1.21801 -0.20384 -1.97424
 34.328  5.61589  4.69835  3.59509  2.43171  1.21800 -0.20384 -1.97424
 35.323  5.60189  4.69337  3.59432  2.43163  1.21800 -0.20384 -1.97424
 36.318  5.58797  4.68825  3.59352  2.43155  1.21799 -0.20384 -1.97424
 37.313  5.57412  4.68301  3.59268  2.43145  1.21798 -0.20384 -1.97424
 38.308  5.56037  4.67764  3.59179  2.43136  1.21797 -0.20384 -1.97424
 39.303  5.54671  4.67216  3.59086  2.43126  1.21796 -0.20384 -1.97424
 40.299  5.53315  4.66657  3.58989  2.43115  1.21795 -0.20384 -1.97424
 41.294  5.51971  4.66088  3.58887  2.43104  1.21794 -0.20384 -1.97424
 42.289  5.50637  4.65509  3.58782  2.43092  1.21793 -0.20384 -1.97424
 43.284  5.49315  4.64922  3.58671  2.43079  1.21791 -0.20384 -1.97424
 44.279  5.48005  4.64326  3.58557  2.43067  1.21790 -0.20384 -1.97424
 45.274  5.46707  4.63723  3.58438  2.43053  1.21789 -0.20385 -1.97424
 46.269  5.45421  4.63113  3.58315  2.43039  1.21787 -0.20385 -1.97424
 47.264  5.44147  4.62496  3.58187  2.43024  1.21786 -0.20385 -1.97424
 48.259  5.42885  4.61874  3.58055  2.43009  1.21784 -0.20385 -1.97424
 49.254  5.41636  4.61246  3.57919  2.42993  1.21783 -0.20385 -1.97424


==> anc/Jvals_TableD2.dat <==
 -3.000     5.4131     3.2324     1.0482    -1.0900    -3.1419    -5.1395    -7.1773
 -2.987     5.4119     3.2327     1.0483    -1.0899    -3.1419    -5.1395    -7.1773
 -2.975     5.4103     3.2328     1.0484    -1.0899    -3.1419    -5.1395    -7.1773
 -2.963     5.4085     3.2328     1.0484    -1.0899    -3.1418    -5.1395    -7.1773
 -2.950     5.4064     3.2329     1.0485    -1.0898    -3.1418    -5.1395    -7.1773
 -2.938     5.4043     3.2329     1.0485    -1.0898    -3.1418    -5.1395    -7.1773
 -2.925     5.4020     3.2329     1.0486    -1.0898    -3.1418    -5.1395    -7.1773
 -2.912     5.3995     3.2329     1.0486    -1.0898    -3.1418    -5.1395    -7.1773
 -2.900     5.3968     3.2328     1.0486    -1.0898    -3.1418    -5.1395    -7.1773
 -2.888     5.3939     3.2328     1.0486    -1.0898    -3.1418    -5.1395    -7.1773
 -2.875     5.3909     3.2328     1.0487    -1.0897    -3.1418    -5.1395    -7.1773
 -2.862     5.3877     3.2327     1.0487    -1.0897    -3.1418    -5.1395    -7.1773
 -2.850     5.3842     3.2326     1.0487    -1.0897    -3.1418    -5.1395    -7.1773
 -2.838     5.3806     3.2326     1.0487    -1.0897    -3.1418    -5.1395    -7.1773
 -2.825     5.3767     3.2325     1.0487    -1.0897    -3.1418    -5.1395    -7.1773
 -2.813     5.3725     3.2324     1.0488    -1.0897    -3.1418    -5.1395    -7.1773
 -2.800     5.3681     3.2323     1.0488    -1.0897    -3.1418    -5.1395    -7.1773
 -2.787     5.3635     3.2321     1.0488    -1.0897    -3.1418    -5.1395    -7.1773
 -2.775     5.3585     3.2320     1.0488    -1.0897    -3.1418    -5.1395    -7.1773
 -2.763     5.3532     3.2318     1.0488    -1.0897    -3.1418    -5.1395    -7.1773
 -2.750     5.3476     3.2317     1.0488    -1.0897    -3.1418    -5.1395    -7.1773
 -2.737     5.3417     3.2315     1.0488    -1.0897    -3.1418    -5.1395    -7.1773
 -2.725     5.3354     3.2313     1.0488    -1.0897    -3.1417    -5.1395    -7.1773
 -2.713     5.3287     3.2311     1.0488    -1.0897    -3.1417    -5.1395    -7.1773
 -2.700     5.3217     3.2309     1.0488    -1.0896    -3.1417    -5.1395    -7.1773
 -2.688     5.3142     3.2307     1.0488    -1.0896    -3.1417    -5.1395    -7.1773
 -2.675     5.3062     3.2304     1.0488    -1.0896    -3.1417    -5.1395    -7.1773
 -2.662     5.2978     3.2302     1.0488    -1.0896    -3.1417    -5.1395    -7.1773
 -2.650     5.2888     3.2299     1.0488    -1.0896    -3.1417    -5.1395    -7.1773
 -2.638     5.2794     3.2296     1.0488    -1.0896    -3.1417    -5.1395    -7.1773
 -2.625     5.2693     3.2293     1.0488    -1.0896    -3.1417    -5.1395    -7.1773
 -2.612     5.2587     3.2290     1.0488    -1.0896    -3.1417    -5.1395    -7.1773
 -2.600     5.2475     3.2286     1.0488    -1.0896    -3.1417    -5.1395    -7.1773
 -2.588     5.2355     3.2283     1.0488    -1.0896    -3.1417    -5.1395    -7.1773
 -2.575     5.2229     3.2279     1.0488    -1.0896    -3.1417    -5.1395    -7.1773
 -2.563     5.2095     3.2274     1.0488    -1.0896    -3.1417    -5.1395    -7.1773
 -2.550     5.1953     3.2270     1.0488    -1.0896    -3.1417    -5.1395    -7.1773
 -2.537     5.1803     3.2265     1.0488    -1.0896    -3.1417    -5.1395    -7.1773
 -2.525     5.1645     3.2260     1.0487    -1.0896    -3.1417    -5.1395    -7.1773
 -2.513     5.1476     3.2254     1.0487    -1.0896    -3.1417    -5.1395    -7.1773
 -2.500     5.1298     3.2249     1.0487    -1.0896    -3.1417    -5.1395    -7.1773
 -2.487     5.1110     3.2243     1.0487    -1.0896    -3.1417    -5.1395    -7.1773
 -2.475     5.0910     3.2236     1.0487    -1.0896    -3.1417    -5.1394    -7.1773
 -2.463     5.0699     3.2229     1.0487    -1.0896    -3.1417    -5.1395    -7.1773
 -2.450     5.0476     3.2222     1.0486    -1.0896    -3.1417    -5.1394    -7.1773
 -2.438     5.0239     3.2214     1.0486    -1.0896    -3.1417    -5.1394    -7.1773
 -2.425     4.9989     3.2206     1.0486    -1.0896    -3.1417    -5.1394    -7.1773
 -2.412     4.9725     3.2197     1.0486    -1.0896    -3.1417    -5.1394    -7.1773
 -2.400     4.9445     3.2188     1.0485    -1.0896    -3.1417    -5.1394    -7.1773
 -2.388     4.9149     3.2178     1.0485    -1.0896    -3.1417    -5.1394    -7.1773
 -2.375     4.8836     3.2168     1.0485    -1.0896    -3.1417    -5.1394    -7.1773
 -2.362     4.8505     3.2157     1.0485    -1.0896    -3.1417    -5.1394    -7.1773
 -2.350     4.8155     3.2146     1.0484    -1.0896    -3.1417    -5.1394    -7.1773
 -2.338     4.7786     3.2133     1.0484    -1.0896    -3.1417    -5.1394    -7.1773
 -2.325     4.7395     3.2120     1.0483    -1.0896    -3.1417    -5.1394    -7.1773
 -2.313     4.6982     3.2106     1.0483    -1.0896    -3.1417    -5.1394    -7.1773
 -2.300     4.6546     3.2092     1.0483    -1.0896    -3.1417    -5.1394    -7.1773
 -2.287     4.6085     3.2076     1.0482    -1.0896    -3.1417    -5.1394    -7.1773
 -2.275     4.5598     3.2060     1.0482    -1.0896    -3.1417    -5.1394    -7.1773
 -2.263     4.5084     3.2043     1.0481    -1.0896    -3.1417    -5.1394    -7.1773
 -2.250     4.4542     3.2024     1.0481    -1.0896    -3.1417    -5.1394    -7.1773
 -2.237     4.3970     3.2005     1.0480    -1.0896    -3.1417    -5.1394    -7.1773
 -2.225     4.3366     3.1984     1.0479    -1.0896    -3.1417    -5.1394    -7.1773
 -2.213     4.2728     3.1962     1.0479    -1.0896    -3.1417    -5.1394    -7.1773
 -2.200     4.2056     3.1939     1.0478    -1.0896    -3.1417    -5.1394    -7.1773
 -2.188     4.1347     3.1914     1.0477    -1.0896    -3.1417    -5.1394    -7.1773
 -2.175     4.0600     3.1888     1.0476    -1.0896    -3.1417    -5.1394    -7.1773
 -2.162     3.9813     3.1860     1.0475    -1.0896    -3.1417    -5.1394    -7.1773
 -2.150     3.8984     3.1831     1.0475    -1.0896    -3.1417    -5.1394    -7.1773
 -2.138     3.8110     3.1800     1.0474    -1.0896    -3.1417    -5.1394    -7.1773
 -2.125     3.7190     3.1767     1.0473    -1.0896    -3.1417    -5.1394    -7.1773
 -2.112     3.6221     3.1733     1.0472    -1.0896    -3.1417    -5.1394    -7.1773
 -2.100     3.5202     3.1696     1.0470    -1.0896    -3.1417    -5.1394    -7.1773
 -2.088     3.4129     3.1657     1.0469    -1.0896    -3.1417    -5.1394    -7.1773
 -2.075     3.3001     3.1615     1.0468    -1.0896    -3.1417    -5.1394    -7.1773
 -2.063     3.1815     3.1572     1.0467    -1.0896    -3.1417    -5.1394    -7.1773
 -2.050     3.0568     3.1525     1.0465    -1.0896    -3.1417    -5.1394    -7.1773
 -2.037     2.9258     3.1476     1.0464    -1.0896    -3.1417    -5.1394    -7.1773
 -2.025     2.7881     3.1424     1.0462    -1.0897    -3.1417    -5.1394    -7.1773
 -2.013     2.6435     3.1369     1.0460    -1.0897    -3.1417    -5.1394    -7.1773
 -2.000     2.4917     3.1310     1.0458    -1.0897    -3.1417    -5.1394    -7.1773
 -1.987     2.3323     3.1248     1.0457    -1.0897    -3.1417    -5.1394    -7.1773
 -1.975     2.1651     3.1183     1.0455    -1.0897    -3.1417    -5.1394    -7.1773
 -1.962     1.9896     3.1113     1.0452    -1.0897    -3.1417    -5.1394    -7.1773
 -1.950     1.8055     3.1040     1.0450    -1.0897    -3.1417    -5.1394    -7.1773
 -1.938     1.6124     3.0962     1.0448    -1.0897    -3.1417    -5.1394    -7.1773
 -1.925     1.4099     3.0879     1.0445    -1.0897    -3.1417    -5.1394    -7.1773
 -1.913     1.1976     3.0791     1.0442    -1.0897    -3.1417    -5.1394    -7.1773
 -1.900     0.9751     3.0699     1.0439    -1.0897    -3.1417    -5.1394    -7.1773
 -1.888     0.7418     3.0600     1.0436    -1.0897    -3.1417    -5.1394    -7.1773
 -1.875     0.4974     3.0496     1.0433    -1.0897    -3.1417    -5.1394    -7.1773
 -1.862     0.2412     3.0386     1.0430    -1.0897    -3.1417    -5.1394    -7.1773
 -1.850    -0.0273     3.0269     1.0426    -1.0897    -3.1417    -5.1394    -7.1773
 -1.837    -0.3087     3.0145     1.0422    -1.0898    -3.1417    -5.1394    -7.1773
 -1.825    -0.6036     3.0014     1.0418    -1.0898    -3.1417    -5.1394    -7.1773
 -1.813    -0.9126     2.9875     1.0414    -1.0898    -3.1417    -5.1394    -7.1773
 -1.800    -1.2366     2.9728     1.0409    -1.0898    -3.1417    -5.1394    -7.1773
 -1.788    -1.5762     2.9572     1.0405    -1.0898    -3.1417    -5.1394    -7.1773
 -1.775    -1.9322     2.9407     1.0399    -1.0898    -3.1417    -5.1394    -7.1773
 -1.763    -2.3053     2.9232     1.0394    -1.0898    -3.1417    -5.1394    -7.1773
 -1.750    -2.6962     2.9046     1.0388    -1.0898    -3.1417    -5.1394    -7.1773
 -1.737    -3.1057     2.8850     1.0382    -1.0899    -3.1417    -5.1394    -7.1773
 -1.725    -3.5342     2.8642     1.0376    -1.0899    -3.1417    -5.1394    -7.1773
 -1.712    -3.9823     2.8421     1.0369    -1.0899    -3.1417    -5.1394    -7.1773
 -1.700    -4.4503     2.8187     1.0362    -1.0899    -3.1417    -5.1394    -7.1773
 -1.688    -4.9382     2.7940     1.0354    -1.0899    -3.1417    -5.1394    -7.1773
 -1.675    -5.4460     2.7677     1.0346    -1.0899    -3.1417    -5.1394    -7.1773
 -1.663    -5.9738     2.7400     1.0337    -1.0900    -3.1417    -5.1394    -7.1773
 -1.650    -6.5211     2.7105     1.0328    -1.0900    -3.1417    -5.1394    -7.1773
 -1.638    -7.0880     2.6793     1.0318    -1.0900    -3.1417    -5.1394    -7.1773
 -1.625    -7.6743     2.6463     1.0308    -1.0900    -3.1417    -5.1394    -7.1773
 -1.612    -8.2798     2.6112     1.0297    -1.0901    -3.1417    -5.1394    -7.1773
 -1.600    -8.9044     2.5741     1.0286    -1.0901    -3.1417    -5.1394    -7.1773
 -1.587    -9.5476     2.5348     1.0274    -1.0901    -3.1417    -5.1394    -7.1773
 -1.575   -10.2073     2.4932     1.0261    -1.0902    -3.1417    -5.1394    -7.1773
 -1.563   -10.8735     2.4490     1.0247    -1.0902    -3.1417    -5.1394    -7.1773
 -1.550   -11.5037     2.4023     1.0233    -1.0902    -3.1417    -5.1394    -7.1773
 -1.538   -11.9775     2.3528     1.0217    -1.0903    -3.1417    -5.1394    -7.1773
 -1.525   -12.2017     2.3003     1.0201    -1.0903    -3.1417    -5.1394    -7.1773
 -1.513   -12.2788     2.2447     1.0184    -1.0904    -3.1417    -5.1394    -7.1773
 -1.500   -12.3143     2.1859     1.0166    -1.0904    -3.1417    -5.1394    -7.1773
 -1.487   -12.3413     2.1235     1.0146    -1.0904    -3.1417    -5.1394    -7.1773
 -1.475   -12.3666     2.0575     1.0126    -1.0905    -3.1417    -5.1394    -7.1773
 -1.462   -12.3915     1.9876     1.0104    -1.0906    -3.1417    -5.1394    -7.1773
 -1.450   -12.4162     1.9135     1.0081    -1.0906    -3.1417    -5.1394    -7.1773
 -1.438   -12.4406     1.8352     1.0057    -1.0907    -3.1417    -5.1394    -7.1773
 -1.425   -12.4647     1.7522     1.0031    -1.0907    -3.1417    -5.1394    -7.1773
 -1.413   -12.4887     1.6644     1.0004    -1.0908    -3.1417    -5.1394    -7.1773
 -1.400   -12.5136     1.5715     0.9975    -1.0909    -3.1418    -5.1394    -7.1773
 -1.388   -12.5399     1.4732     0.9944    -1.0910    -3.1418    -5.1394    -7.1773
 -1.375   -12.5662     1.3692     0.9912    -1.0910    -3.1418    -5.1394    -7.1773
 -1.362   -12.5917     1.2593     0.9877    -1.0911    -3.1418    -5.1394    -7.1773
 -1.350   -12.6169     1.1430     0.9841    -1.0912    -3.1418    -5.1394    -7.1773
 -1.337   -12.6420     1.0201     0.9802    -1.0913    -3.1418    -5.1394    -7.1773
 -1.325   -12.6672     0.8903     0.9761    -1.0914    -3.1418    -5.1394    -7.1773
 -1.313   -12.6922     0.7532     0.9718    -1.0915    -3.1418    -5.1394    -7.1773
 -1.300   -12.7173     0.6084     0.9672    -1.0916    -3.1418    -5.1394    -7.1773
 -1.288   -12.7424     0.4555     0.9623    -1.0918    -3.1418    -5.1394    -7.1773
 -1.275   -12.7674     0.2942     0.9571    -1.0919    -3.1418    -5.1394    -7.1773
 -1.263   -12.7925     0.1242     0.9516    -1.0920    -3.1418    -5.1394    -7.1773
 -1.250   -12.8176    -0.0551     0.9458    -1.0922    -3.1418    -5.1394    -7.1773
 -1.237   -12.8426    -0.2441     0.9396    -1.0923    -3.1418    -5.1394    -7.1773
 -1.225   -12.8677    -0.4431     0.9331    -1.0925    -3.1418    -5.1394    -7.1773
 -1.212   -12.8927    -0.6526     0.9261    -1.0927    -3.1418    -5.1394    -7.1773
 -1.200   -12.9177    -0.8731     0.9188    -1.0928    -3.1418    -5.1394    -7.1773
 -1.188   -12.9428    -1.1051     0.9110    -1.0930    -3.1418    -5.1394    -7.1773
 -1.175   -12.9678    -1.3490     0.9027    -1.0932    -3.1418    -5.1394    -7.1773
 -1.163   -12.9929    -1.6054     0.8939    -1.0935    -3.1418    -5.1394    -7.1773
 -1.150   -13.0179    -1.8747     0.8846    -1.0937    -3.1418    -5.1394    -7.1773
 -1.138   -13.0430    -2.1577     0.8747    -1.0939    -3.1418    -5.1394    -7.1773
 -1.125   -13.0680    -2.4549     0.8642    -1.0942    -3.1418    -5.1394    -7.1773
 -1.112   -13.0930    -2.7669     0.8531    -1.0945    -3.1419    -5.1394    -7.1773
 -1.100   -13.1181    -3.0945     0.8412    -1.0948    -3.1419    -5.1394    -7.1773
 -1.087   -13.1431    -3.4385     0.8287    -1.0951    -3.1419    -5.1394    -7.1773
 -1.075   -13.1681    -3.7996     0.8153    -1.0954    -3.1419    -5.1394    -7.1773
 -1.063   -13.1931    -4.1789     0.8011    -1.0957    -3.1419    -5.1394    -7.1773
 -1.050   -13.2181    -4.5773     0.7860    -1.0961    -3.1419    -5.1394    -7.1773
 -1.038   -13.2432    -4.9958     0.7700    -1.0965    -3.1419    -5.1394    -7.1773
 -1.025   -13.2682    -5.4358     0.7529    -1.0969    -3.1419    -5.1394    -7.1773
 -1.013   -13.2932    -5.8984     0.7347    -1.0973    -3.1419    -5.1394    -7.1773
 -1.000   -13.3182    -6.3849     0.7153    -1.0978    -3.1420    -5.1394    -7.1773
 -0.988   -13.3432    -6.8966     0.6947    -1.0982    -3.1420    -5.1394    -7.1773
 -0.975   -13.3682    -7.4348     0.6727    -1.0988    -3.1420    -5.1394    -7.1773
 -0.962   -13.3933    -8.0005     0.6492    -1.0993    -3.1420    -5.1394    -7.1773
 -0.950   -13.4183    -8.5946     0.6241    -1.0999    -3.1420    -5.1394    -7.1773
 -0.938   -13.4433    -9.2176     0.5974    -1.1005    -3.1420    -5.1394    -7.1773
 -0.925   -13.4683    -9.8695     0.5687    -1.1011    -3.1420    -5.1394    -7.1773
 -0.913   -13.4933   -10.5499     0.5381    -1.1018    -3.1421    -5.1394    -7.1773
 -0.900   -13.5183   -11.2569     0.5052    -1.1025    -3.1421    -5.1394    -7.1773
 -0.887   -13.5433   -11.9833     0.4701    -1.1033    -3.1421    -5.1394    -7.1773
 -0.875   -13.5684   -12.6952     0.4324    -1.1041    -3.1421    -5.1394    -7.1773
 -0.863   -13.5934   -13.2665     0.3919    -1.1050    -3.1422    -5.1394    -7.1773
 -0.850   -13.6184   -13.5422     0.3484    -1.1059    -3.1422    -5.1394    -7.1773
 -0.837   -13.6434   -13.6262     0.3018    -1.1068    -3.1422    -5.1394    -7.1773
 -0.825   -13.6684   -13.6599     0.2516    -1.1078    -3.1422    -5.1394    -7.1773
 -0.813   -13.6934   -13.6846     0.1977    -1.1089    -3.1423    -5.1394    -7.1773
 -0.800   -13.7184   -13.7078     0.1397    -1.1101    -3.1423    -5.1394    -7.1773
 -0.788   -13.7434   -13.7316     0.0773    -1.1113    -3.1423    -5.1394    -7.1773
 -0.775   -13.7684   -13.7580     0.0102    -1.1125    -3.1424    -5.1394    -7.1773
 -0.762   -13.7934   -13.7870    -0.0620    -1.1139    -3.1424    -5.1394    -7.1773
 -0.750   -13.8184   -13.8146    -0.1397    -1.1153    -3.1425    -5.1394    -7.1773
 -0.738   -13.8435   -13.8406    -0.2232    -1.1168    -3.1425    -5.1394    -7.1773
 -0.725   -13.8685   -13.8659    -0.3129    -1.1185    -3.1425    -5.1394    -7.1773
 -0.712   -13.8935   -13.8911    -0.4092    -1.1202    -3.1426    -5.1394    -7.1773
 -0.700   -13.9185   -13.9163    -0.5125    -1.1220    -3.1426    -5.1394    -7.1773
 -0.688   -13.9435   -13.9414    -0.6232    -1.1239    -3.1427    -5.1395    -7.1773
 -0.675   -13.9685   -13.9665    -0.7417    -1.1259    -3.1428    -5.1395    -7.1773
 -0.663   -13.9935   -13.9916    -0.8684    -1.1281    -3.1428    -5.1395    -7.1773
 -0.650   -14.0185   -14.0167    -1.0036    -1.1304    -3.1429    -5.1395    -7.1773
 -0.637   -14.0435   -14.0418    -1.1477    -1.1328    -3.1429    -5.1395    -7.1773
 -0.625   -14.0685   -14.0669    -1.3009    -1.1353    -3.1430    -5.1395    -7.1773
 -0.613   -14.0935   -14.0920    -1.4636    -1.1381    -3.1431    -5.1395    -7.1773
 -0.600   -14.1185   -14.1171    -1.6360    -1.1409    -3.1432    -5.1395    -7.1773
 -0.587   -14.1435   -14.1422    -1.8184    -1.1440    -3.1432    -5.1395    -7.1773
 -0.575   -14.1685   -14.1673    -2.0110    -1.1472    -3.1433    -5.1395    -7.1773
 -0.563   -14.1935   -14.1923    -2.2142    -1.1507    -3.1434    -5.1395    -7.1773
 -0.550   -14.2185   -14.2174    -2.4281    -1.1543    -3.1435    -5.1395    -7.1773
 -0.538   -14.2435   -14.2425    -2.6532    -1.1582    -3.1436    -5.1395    -7.1773
 -0.525   -14.2685   -14.2675    -2.8898    -1.1623    -3.1437    -5.1395    -7.1772
 -0.512   -14.2935   -14.2926    -3.1385    -1.1667    -3.1438    -5.1395    -7.1772
 -0.500   -14.3185   -14.3176    -3.3996    -1.1713    -3.1440    -5.1395    -7.1772
 -0.488   -14.3435   -14.3427    -3.6738    -1.1763    -3.1441    -5.1395    -7.1772
 -0.475   -14.3685   -14.3677    -3.9618    -1.1815    -3.1442    -5.1395    -7.1772
 -0.463   -14.3935   -14.3927    -4.2642    -1.1871    -3.1444    -5.1395    -7.1772
 -0.450   -14.4185   -14.4178    -4.5816    -1.1931    -3.1445    -5.1395    -7.1772
 -0.438   -14.4435   -14.4429    -4.9148    -1.1995    -3.1446    -5.1395    -7.1772
 -0.425   -14.4685   -14.4679    -5.2643    -1.2063    -3.1448    -5.1394    -7.1772
 -0.412   -14.4935   -14.4929    -5.6307    -1.2135    -3.1450    -5.1394    -7.1772
 -0.400   -14.5185   -14.5179    -6.0146    -1.2213    -3.1451    -5.1394    -7.1772
 -0.387   -14.5435   -14.5430    -6.4163    -1.2297    -3.1453    -5.1394    -7.1772
 -0.375   -14.5685   -14.5680    -6.8363    -1.2386    -3.1455    -5.1394    -7.1772
 -0.363   -14.5935   -14.5930    -7.2750    -1.2483    -3.1457    -5.1394    -7.1772
 -0.350   -14.6185   -14.6180    -7.7328    -1.2588    -3.1459    -5.1394    -7.1772
 -0.338   -14.6435   -14.6431    -8.2100    -1.2702    -3.1462    -5.1394    -7.1772
 -0.325   -14.6685   -14.6681    -8.7068    -1.2826    -3.1464    -5.1394    -7.1772
 -0.313   -14.6935   -14.6931    -9.2235    -1.2962    -3.1466    -5.1394    -7.1772
 -0.300   -14.7184   -14.7181    -9.7604    -1.3112    -3.1469    -5.1394    -7.1772
 -0.287   -14.7434   -14.7431   -10.3178    -1.3277    -3.1472    -5.1394    -7.1772
 -0.275   -14.7684   -14.7681   -10.8958    -1.3459    -3.1474    -5.1394    -7.1772
 -0.262   -14.7934   -14.7931   -11.4945    -1.3662    -3.1477    -5.1394    -7.1771
 -0.250   -14.8184   -14.8181   -12.1138    -1.3888    -3.1480    -5.1394    -7.1771
 -0.237   -14.8434   -14.8432   -12.7526    -1.4141    -3.1483    -5.1394    -7.1771
 -0.225   -14.8684   -14.8682   -13.4070    -1.4424    -3.1486    -5.1394    -7.1771
 -0.213   -14.8934   -14.8932   -14.0620    -1.4742    -3.1490    -5.1394    -7.1771
 -0.200   -14.9184   -14.9182   -14.6320    -1.5099    -3.1493    -5.1394    -7.1771
 -0.188   -14.9434   -14.9432   -14.8947    -1.5500    -3.1497    -5.1394    -7.1771
 -0.175   -14.9684   -14.9682   -14.9582    -1.5953    -3.1500    -5.1394    -7.1771
 -0.162   -14.9934   -14.9932   -14.9878    -1.6461    -3.1504    -5.1394    -7.1771
 -0.150   -15.0184   -15.0182   -15.0135    -1.7033    -3.1508    -5.1394    -7.1770
 -0.138   -15.0433   -15.0432   -15.0389    -1.7673    -3.1512    -5.1393    -7.1770
 -0.125   -15.0683   -15.0682   -15.0641    -1.8390    -3.1516    -5.1393    -7.1770
 -0.112   -15.0933   -15.0932   -15.0894    -1.9190    -3.1520    -5.1393    -7.1770
 -0.100   -15.1183   -15.1182   -15.1146    -2.0079    -3.1524    -5.1393    -7.1770
 -0.087   -15.1433   -15.1432   -15.1398    -2.1063    -3.1528    -5.1393    -7.1770
 -0.075   -15.1683   -15.1682   -15.1650    -2.2148    -3.1532    -5.1393    -7.1769
 -0.063   -15.1933   -15.1932   -15.1902    -2.3341    -3.1536    -5.1392    -7.1769
 -0.050   -15.2183   -15.2182   -15.2154    -2.4645    -3.1540    -5.1392    -7.1769
 -0.038   -15.2433   -15.2432   -15.2405    -2.6067    -3.1544    -5.1392    -7.1769
 -0.025   -15.2683   -15.2682   -15.2657    -2.7612    -3.1547    -5.1391    -7.1768
 -0.013   -15.2934   -15.2933   -15.2909    -2.9284    -3.1551    -5.1391    -7.1768
  0.000   -15.3184   -15.3183   -15.3160    -3.1088    -3.1554    -5.1391    -7.1768
  0.013   -15.3434   -15.3433   -15.3412    -3.3032    -3.1556    -5.1390    -7.1767
  0.025   -15.3684   -15.3683   -15.3663    -3.5120    -3.1558    -5.1390    -7.1767
  0.038   -15.3934   -15.3933   -15.3914    -3.7361    -3.1559    -5.1389    -7.1767
  0.050   -15.4184   -15.4183   -15.4166    -3.9761    -3.1560    -5.1389    -7.1766
  0.063   -15.4434   -15.4434   -15.4416    -4.2329    -3.1560    -5.1388    -7.1766
  0.075   -15.4684   -15.4684   -15.4667    -4.5071    -3.1559    -5.1387    -7.1766
  0.087   -15.4934   -15.4934   -15.4919    -4.7994    -3.1557    -5.1386    -7.1765
  0.100   -15.5184   -15.5184   -15.5170    -5.1105    -3.1554    -5.1386    -7.1765
  0.112   -15.5434   -15.5434   -15.5421    -5.4408    -3.1550    -5.1385    -7.1764
  0.125   -15.5684   -15.5684   -15.5671    -5.7909    -3.1543    -5.1384    -7.1764
  0.138   -15.5934   -15.5934   -15.5922    -6.1612    -3.1535    -5.1383    -7.1763
  0.150   -15.6184   -15.6184   -15.6173    -6.5520    -3.1524    -5.1381    -7.1762
  0.162   -15.6434   -15.6434   -15.6423    -6.9636    -3.1510    -5.1380    -7.1762
  0.175   -15.6684   -15.6684   -15.6673    -7.3962    -3.1493    -5.1379    -7.1761
  0.188   -15.6934   -15.6933   -15.6924    -7.8503    -3.1473    -5.1377    -7.1760
  0.200   -15.7184   -15.7183   -15.7174    -8.3259    -3.1449    -5.1376    -7.1759
  0.213   -15.7433   -15.7433   -15.7425    -8.8233    -3.1422    -5.1374    -7.1758
  0.225   -15.7683   -15.7683   -15.7675    -9.3428    -3.1391    -5.1372    -7.1758
  0.237   -15.7933   -15.7933   -15.7925    -9.8844    -3.1357    -5.1370    -7.1757
  0.250   -15.8183   -15.8182   -15.8175   -10.4483    -3.1321    -5.1368    -7.1755
  0.262   -15.8432   -15.8432   -15.8426   -11.0348    -3.1282    -5.1366    -7.1754
  0.275   -15.8682   -15.8682   -15.8676   -11.6439    -3.1242    -5.1364    -7.1753
  0.287   -15.8932   -15.8931   -15.8925   -12.2757    -3.1203    -5.1361    -7.1752
  0.300   -15.9181   -15.9181   -15.9175   -12.9301    -3.1167    -5.1359    -7.1751
  0.313   -15.9431   -15.9431   -15.9425   -13.6063    -3.1138    -5.1356    -7.1749
  0.325   -15.9680   -15.9680   -15.9675   -14.2999    -3.1121    -5.1353    -7.1748
  0.338   -15.9930   -15.9930   -15.9925   -14.9898    -3.1123    -5.1349    -7.1746
  0.350   -16.0179   -16.0179   -16.0175   -15.5930    -3.1151    -5.1346    -7.1744
  0.363   -16.0429   -16.0428   -16.0424   -15.9406    -3.1216    -5.1342    -7.1742
  0.375   -16.0678   -16.0678   -16.0674   -16.0460    -3.1329    -5.1338    -7.1740
  0.387   -16.0927   -16.0927   -16.0924   -16.0826    -3.1502    -5.1334    -7.1738
  0.400   -16.1177   -16.1177   -16.1173   -16.1094    -3.1747    -5.1329    -7.1736
  0.412   -16.1426   -16.1426   -16.1422   -16.1350    -3.2076    -5.1324    -7.1733
  0.425   -16.1675   -16.1675   -16.1672   -16.1604    -3.2503    -5.1319    -7.1731
  0.438   -16.1924   -16.1924   -16.1921   -16.1857    -3.3039    -5.1313    -7.1728
  0.450   -16.2173   -16.2173   -16.2170   -16.2110    -3.3696    -5.1307    -7.1725
  0.463   -16.2422   -16.2422   -16.2420   -16.2363    -3.4484    -5.1300    -7.1721
  0.475   -16.2672   -16.2671   -16.2669   -16.2615    -3.5413    -5.1293    -7.1718
  0.488   -16.2920   -16.2920   -16.2918   -16.2868    -3.6491    -5.1285    -7.1714
  0.500   -16.3169   -16.3169   -16.3167   -16.3119    -3.7725    -5.1276    -7.1710
  0.512   -16.3418   -16.3418   -16.3416   -16.3371    -3.9123    -5.1266    -7.1706
  0.525   -16.3667   -16.3667   -16.3665   -16.3623    -4.0691    -5.1255    -7.1702
  0.538   -16.3916   -16.3916   -16.3914   -16.3874    -4.2435    -5.1243    -7.1697
  0.550   -16.4165   -16.4164   -16.4163   -16.4125    -4.4359    -5.1229    -7.1692
  0.563   -16.4413   -16.4413   -16.4412   -16.4377    -4.6469    -5.1214    -7.1686
  0.575   -16.4662   -16.4662   -16.4660   -16.4627    -4.8769    -5.1196    -7.1681
  0.587   -16.4910   -16.4910   -16.4909   -16.4877    -5.1265    -5.1177    -7.1674
  0.600   -16.5159   -16.5159   -16.5157   -16.5128    -5.3960    -5.1155    -7.1668
  0.613   -16.5407   -16.5407   -16.5406   -16.5378    -5.6861    -5.1131    -7.1661
  0.625   -16.5655   -16.5655   -16.5654   -16.5627    -5.9971    -5.1104    -7.1654
  0.637   -16.5904   -16.5904   -16.5903   -16.5878    -6.3294    -5.1073    -7.1646
  0.650   -16.6152   -16.6152   -16.6151   -16.6128    -6.6835    -5.1038    -7.1638
  0.663   -16.6400   -16.6400   -16.6399   -16.6377    -7.0597    -5.0997    -7.1629
  0.675   -16.6648   -16.6648   -16.6647   -16.6626    -7.4582    -5.0950    -7.1620
  0.688   -16.6896   -16.6896   -16.6895   -16.6876    -7.8792    -5.0894    -7.1610
  0.700   -16.7144   -16.7144   -16.7143   -16.7125    -8.3230    -5.0829    -7.1600
  0.712   -16.7392   -16.7392   -16.7391   -16.7373    -8.7896    -5.0753    -7.1589
  0.725   -16.7639   -16.7639   -16.7639   -16.7622    -9.2794    -5.0663    -7.1578
  0.738   -16.7887   -16.7887   -16.7886   -16.7871    -9.7923    -5.0559    -7.1566
  0.750   -16.8134   -16.8134   -16.8134   -16.8120   -10.3286    -5.0438    -7.1554
  0.762   -16.8382   -16.8382   -16.8381   -16.8369   -10.8883    -5.0296    -7.1541
  0.775   -16.8631   -16.8631   -16.8630   -16.8623   -11.4715    -5.0130    -7.1527
  0.788   -16.8880   -16.8880   -16.8880   -16.8892   -12.0784    -4.9937    -7.1513
  0.800   -16.9132   -16.9132   -16.9132   -16.9217   -12.7090    -4.9712    -7.1498
  0.813   -16.9444   -16.9349   -16.9459   -16.9610   -13.3633    -4.9453    -7.1483
  0.825   -16.9878   -16.9929   -17.0017   -17.0063   -14.0413    -4.9160    -7.1467
  0.837   -17.0663   -17.0638   -17.0642   -17.0543   -14.7418    -4.8836    -7.1450
  0.850   -17.1156   -17.1245   -17.1206   -17.1181   -15.4602    -4.8487    -7.1433
  0.863   -17.1785   -17.1762   -17.1836   -17.1836   -16.1748    -4.8126    -7.1415
  0.875   -17.2407   -17.2469   -17.2492   -17.2444   -16.8077    -4.7771    -7.1397
  0.887   -17.3241   -17.3259   -17.3174   -17.3290   -17.2112    -4.7441    -7.1378
  0.900   -17.4389   -17.4517   -17.4385   -17.4348   -17.3782    -4.7158    -7.1358
  0.913   -17.5436   -17.5493   -17.5572   -17.5429   -17.4894    -4.6946    -7.1337
  0.925   -17.6938   -17.6919   -17.6946   -17.7001   -17.6101    -4.6826    -7.1315
  0.938   -17.9371   -17.9316   -17.9301   -17.9100   -17.7659    -4.6819    -7.1293
  0.950   -18.3068   -18.3253   -18.3215   -18.2960   -18.0070    -4.6942    -7.1269
  0.962  -100.0000  -100.0000  -100.0000  -100.0000   -18.4864    -4.7211    -7.1245
  0.975  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -4.7640    -7.1220
  0.988  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -4.8240    -7.1193
  1.000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -4.9021    -7.1166
  1.013  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -4.9991    -7.1137
  1.025  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -5.1156    -7.1107
  1.038  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -5.2523    -7.1074
  1.050  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -5.4096    -7.1040
  1.063  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -5.5880    -7.1003
  1.075  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -5.7878    -7.0964
  1.087  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.0092    -7.0922
  1.100  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.2526    -7.0877
  1.112  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.5182    -7.0830
  1.125  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.8061    -7.0781
  1.138  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -7.1166    -7.0728
  1.150  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -7.4499    -7.0671
  1.163  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -7.8063    -7.0610
  1.175  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -8.1859    -7.0544
  1.188  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -8.5889    -7.0470
  1.200  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -9.0155    -7.0387
  1.212  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -9.4657    -7.0294
  1.225  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -9.9398    -7.0188
  1.237  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -10.4379    -7.0066
  1.250  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -10.9599    -6.9925
  1.263  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -11.5060    -6.9758
  1.275  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -12.0762    -6.9558
  1.288  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -12.6707    -6.9314
  1.300  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -13.2894    -6.9011
  1.313  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -13.9326    -6.8634
  1.325  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -14.6008    -6.8169
  1.337  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -15.2972    -6.7607
  1.350  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -16.0417    -6.6953
  1.362  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -17.0019    -6.6224
  1.375  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.5448
  1.388  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.4664
  1.400  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.3911
  1.413  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.3228
  1.425  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.2647
  1.438  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.2198
  1.450  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.1902
  1.462  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.1777
  1.475  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.1837
  1.487  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.2094
  1.500  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.2555
  1.513  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.3228
  1.525  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.4119
  1.538  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.5231
  1.550  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.6567
  1.563  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.8132
  1.575  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -6.9927
  1.587  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -7.1955
  1.600  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -7.4216
  1.612  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -7.6713
  1.625  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -7.9446
  1.638  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -8.2417
  1.650  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -8.5625
  1.663  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -8.9072
  1.675  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -9.2759
  1.688  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000    -9.6687
  1.700  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -10.0856
  1.712  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -10.5268
  1.725  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -10.9923
  1.737  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -11.4822
  1.750  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -11.9966
  1.763  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -12.5354
  1.775  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -13.0987
  1.788  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -13.6867
  1.800  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -14.2992
  1.813  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -14.9367
  1.825  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -15.5998
  1.837  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -16.2921
  1.850  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -17.0299
  1.862  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000  -100.0000   -17.9111


==> anc/Jvals_TableD3.dat <==
-49.771  6.48351  6.06833  5.78287  5.53265  5.15721  4.30387  3.37965
-49.522  6.48582  6.07220  5.78735  5.53732  5.15879  4.29934  3.37916
-49.272  6.48787  6.07615  5.79205  5.54197  5.16027  4.29474  3.37867
-49.023  6.49001  6.07996  5.79723  5.54668  5.16180  4.29008  3.37820
-48.773  6.49242  6.08393  5.80191  5.55132  5.16341  4.28539  3.37773
-48.524  6.49492  6.08797  5.80675  5.55580  5.16495  4.28068  3.37727
-48.274  6.49758  6.09208  5.81156  5.56028  5.16637  4.27596  3.37681
-48.025  6.50030  6.09608  5.81623  5.56501  5.16768  4.27126  3.37637
-47.775  6.50303  6.09980  5.82122  5.56981  5.16895  4.26659  3.37593
-47.526  6.50562  6.10369  5.82637  5.57471  5.17018  4.26195  3.37549
-47.277  6.50805  6.10749  5.83161  5.57965  5.17138  4.25733  3.37507
-47.027  6.51015  6.11151  5.83684  5.58454  5.17249  4.25273  3.37465
-46.778  6.51212  6.11570  5.84201  5.58934  5.17350  4.24812  3.37423
-46.528  6.51448  6.11991  5.84716  5.59403  5.17443  4.24349  3.37383
-46.279  6.51726  6.12411  5.85243  5.59862  5.17527  4.23885  3.37342
-46.029  6.52024  6.12835  5.85772  5.60312  5.17599  4.23419  3.37303
-45.780  6.52331  6.13265  5.86289  5.60774  5.17657  4.22955  3.37263
-45.530  6.52639  6.13693  5.86802  5.61261  5.17703  4.22495  3.37225
-45.281  6.52918  6.14119  5.87327  5.61762  5.17744  4.22040  3.37187
-45.031  6.53175  6.14569  5.87877  5.62241  5.17792  4.21590  3.37149
-44.782  6.53395  6.15034  5.88440  5.62713  5.17850  4.21146  3.37112
-44.532  6.53623  6.15517  5.89016  5.63196  5.17904  4.20706  3.37075
-44.283  6.53889  6.16002  5.89604  5.63676  5.17935  4.20272  3.37040
-44.033  6.54209  6.16466  5.90187  5.64157  5.17949  4.19845  3.37004
-43.784  6.54585  6.16883  5.90773  5.64622  5.17958  4.19425  3.36970
-43.534  6.54960  6.17313  5.91354  5.65082  5.17964  4.19014  3.36935
-43.285  6.55284  6.17804  5.91907  5.65551  5.17959  4.18610  3.36902
-43.035  6.55589  6.18298  5.92435  5.66027  5.17935  4.18212  3.36869
-42.786  6.55900  6.18805  5.92958  5.66508  5.17891  4.17819  3.36836
-42.536  6.56222  6.19307  5.93550  5.67004  5.17832  4.17432  3.36804
-42.287  6.56527  6.19800  5.94105  5.67502  5.17760  4.17055  3.36772
-42.037  6.56812  6.20293  5.94686  5.67994  5.17671  4.16689  3.36741
-41.788  6.57102  6.20792  5.95286  5.68488  5.17577  4.16337  3.36710
-41.538  6.57411  6.21295  5.95874  5.68968  5.17486  4.15999  3.36679
-41.289  6.57758  6.21808  5.96462  5.69452  5.17392  4.15673  3.36649
-41.040  6.58118  6.22305  5.97053  5.69932  5.17284  4.15358  3.36620
-40.790  6.58488  6.22789  5.97658  5.70405  5.17160  4.15050  3.36591
-40.541  6.58851  6.23303  5.98275  5.70870  5.17019  4.14749  3.36562
-40.291  6.59175  6.23888  5.98894  5.71347  5.16860  4.14454  3.36534
-40.042  6.59492  6.24506  5.99516  5.71818  5.16689  4.14165  3.36506
-39.792  6.59829  6.25122  6.00157  5.72279  5.16502  4.13885  3.36479
-39.543  6.60167  6.25732  6.00797  5.72746  5.16292  4.13614  3.36452
-39.293  6.60549  6.26337  6.01363  5.73222  5.16061  4.13352  3.36426
-39.044  6.61000  6.26825  6.01974  5.73699  5.15821  4.13100  3.36400
-38.794  6.61462  6.27296  6.02586  5.74176  5.15577  4.12858  3.36374
-38.545  6.61880  6.27841  6.03203  5.74652  5.15327  4.12625  3.36349
-38.295  6.62283  6.28369  6.03864  5.75122  5.15062  4.12400  3.36324
-38.046  6.62694  6.28939  6.04515  5.75571  5.14781  4.12186  3.36299
-37.796  6.63106  6.29536  6.05191  5.76026  5.14479  4.11980  3.36274
-37.547  6.63502  6.30157  6.05876  5.76486  5.14148  4.11783  3.36250
-37.297  6.63879  6.30762  6.06527  5.76908  5.13791  4.11594  3.36226
-37.048  6.64280  6.31411  6.07184  5.77282  5.13412  4.11413  3.36202
-36.798  6.64768  6.32032  6.07858  5.77660  5.13020  4.11238  3.36179
-36.549  6.65217  6.32649  6.08531  5.78129  5.12630  4.11070  3.36156
-36.299  6.65652  6.33269  6.09212  5.78615  5.12241  4.10910  3.36134
-36.050  6.66098  6.33930  6.09887  5.79036  5.11836  4.10758  3.36112
-35.800  6.66562  6.34571  6.10559  5.79448  5.11406  4.10612  3.36090
-35.551  6.67026  6.35220  6.11262  5.79858  5.10952  4.10471  3.36069
-35.301  6.67493  6.35859  6.11971  5.80271  5.10474  4.10336  3.36048
-35.052  6.67971  6.36500  6.12679  5.80692  5.09976  4.10207  3.36027
-34.802  6.68476  6.37147  6.13379  5.81108  5.09462  4.10082  3.36007
-34.553  6.68975  6.37814  6.14054  5.81514  5.08922  4.09962  3.35987
-34.304  6.69460  6.38526  6.14715  5.81886  5.08358  4.09847  3.35968
-34.054  6.69949  6.39282  6.15373  5.82219  5.07775  4.09735  3.35949
-33.805  6.70450  6.40023  6.16078  5.82546  5.07181  4.09628  3.35930
-33.555  6.70934  6.40749  6.16796  5.82904  5.06582  4.09524  3.35911
-33.306  6.71443  6.41440  6.17534  5.83282  5.05978  4.09423  3.35893
-33.056  6.72008  6.42121  6.18259  5.83689  5.05359  4.09326  3.35875
-32.807  6.72579  6.42858  6.18999  5.84090  5.04724  4.09231  3.35858
-32.557  6.73136  6.43613  6.19749  5.84466  5.04074  4.09139  3.35840
-32.308  6.73697  6.44364  6.20509  5.84801  5.03409  4.09050  3.35823
-32.058  6.74260  6.45118  6.21248  5.85066  5.02728  4.08964  3.35806
-31.809  6.74846  6.45897  6.21970  5.85268  5.02032  4.08881  3.35789
-31.559  6.75426  6.46668  6.22697  5.85509  5.01321  4.08800  3.35772
-31.310  6.76013  6.47468  6.23434  5.85886  5.00599  4.08721  3.35755
-31.060  6.76597  6.48267  6.24186  5.86140  4.99874  4.08645  3.35739
-30.811  6.77196  6.49068  6.24955  5.86378  4.99143  4.08570  3.35723
-30.561  6.77815  6.49875  6.25707  5.86618  4.98407  4.08497  3.35708
-30.312  6.78477  6.50701  6.26446  5.86857  4.97672  4.08426  3.35693
-30.062  6.79105  6.51529  6.27188  5.87082  4.96937  4.08357  3.35678
-29.813  6.79769  6.52338  6.27961  5.87268  4.96201  4.08289  3.35664
-29.563  6.80438  6.53184  6.28737  5.87389  4.95462  4.08224  3.35650
-29.314  6.81058  6.54066  6.29499  5.87527  4.94727  4.08160  3.35636
-29.064  6.81693  6.54941  6.30254  5.87741  4.93995  4.08097  3.35622
-28.815  6.82466  6.55782  6.31008  5.87889  4.93265  4.08036  3.35609
-28.565  6.83207  6.56585  6.31769  5.87990  4.92542  4.07977  3.35595
-28.316  6.83968  6.57453  6.32535  5.87993  4.91831  4.07919  3.35582
-28.067  6.84782  6.58374  6.33314  5.88067  4.91132  4.07862  3.35569
-27.817  6.85586  6.59291  6.34110  5.88117  4.90444  4.07806  3.35556
-27.568  6.86026  6.60207  6.34890  5.88129  4.89769  4.07752  3.35544
-27.318  6.86821  6.61128  6.35652  5.88069  4.89112  4.07699  3.35532
-27.069  6.87592  6.62055  6.36415  5.87958  4.88474  4.07648  3.35520
-26.819  6.88350  6.63010  6.37201  5.87909  4.87853  4.07598  3.35508
-26.570  6.89099  6.63992  6.38003  5.87843  4.87251  4.07548  3.35497
-26.320  6.89818  6.64968  6.38783  5.87709  4.86673  4.07501  3.35486
-26.071  6.90695  6.65949  6.39452  5.87546  4.86126  4.07454  3.35475
-25.821  6.91519  6.66935  6.40195  5.87355  4.85608  4.07408  3.35464
-25.572  6.92371  6.67882  6.40960  5.87136  4.85114  4.07363  3.35454
-25.322  6.93233  6.68885  6.41702  5.86878  4.84637  4.07319  3.35443
-25.073  6.94110  6.69895  6.42467  5.86589  4.84180  4.07277  3.35433
-24.823  6.95009  6.70904  6.43264  5.86273  4.83744  4.07235  3.35423
-24.574  6.95861  6.71922  6.44007  5.85914  4.83333  4.07194  3.35413
-24.324  6.96674  6.72971  6.44712  5.85501  4.82944  4.07154  3.35403
-24.075  6.97590  6.74045  6.45429  5.85076  4.82579  4.07115  3.35394
-23.825  6.98620  6.75131  6.46162  5.84625  4.82237  4.07077  3.35385
-23.576  6.99580  6.76180  6.46905  5.84120  4.81917  4.07040  3.35376
-23.326  7.00558  6.77223  6.47622  5.83544  4.81618  4.07004  3.35367
-23.077  7.01565  6.78320  6.48295  5.82933  4.81338  4.06969  3.35358
-22.827  7.02567  6.79438  6.48970  5.82282  4.81075  4.06935  3.35350
-22.578  7.03614  6.80543  6.49593  5.81594  4.80829  4.06901  3.35342
-22.328  7.04656  6.81614  6.50276  5.80879  4.80597  4.06868  3.35334
-22.079  7.05724  6.82753  6.50941  5.80112  4.80381  4.06836  3.35326
-21.830  7.06765  6.83934  6.51576  5.79277  4.80178  4.06805  3.35318
-21.580  7.07883  6.85058  6.52209  5.78375  4.79987  4.06774  3.35311
-21.331  7.09008  6.86156  6.52799  5.77458  4.79808  4.06744  3.35304
-21.081  7.10153  6.87299  6.53366  5.76538  4.79638  4.06715  3.35296
-20.832  7.11339  6.88480  6.53915  5.75560  4.79479  4.06687  3.35289
-20.582  7.12544  6.89642  6.54452  5.74554  4.79330  4.06659  3.35282
-20.333  7.13748  6.90823  6.54943  5.73505  4.79188  4.06632  3.35276
-20.083  7.15001  6.92035  6.55429  5.72415  4.79050  4.06606  3.35269
-19.834  7.16327  6.93268  6.55920  5.71297  4.78919  4.06581  3.35263
-19.584  7.17409  6.94458  6.56353  5.70165  4.78794  4.06556  3.35257
-19.335  7.18678  6.95650  6.56748  5.69012  4.78676  4.06532  3.35251
-19.085  7.19999  6.96878  6.57123  5.67846  4.78563  4.06509  3.35245
-18.836  7.21277  6.98104  6.57424  5.66670  4.78454  4.06486  3.35239
-18.586  7.22530  6.99308  6.57656  5.65493  4.78349  4.06464  3.35233
-18.337  7.23906  7.00462  6.57928  5.64327  4.78247  4.06443  3.35228
-18.087  7.25451  7.01663  6.58055  5.63169  4.78149  4.06422  3.35223
-17.838  7.26958  7.02911  6.58201  5.62021  4.78058  4.06402  3.35217
-17.588  7.28363  7.04168  6.58265  5.60900  4.77970  4.06383  3.35212
-17.339  7.29791  7.05431  6.58265  5.59816  4.77884  4.06364  3.35208
-17.089  7.31307  7.06649  6.58241  5.58781  4.77802  4.06346  3.35203
-16.840  7.32867  7.07868  6.58144  5.57781  4.77724  4.06328  3.35198
-16.590  7.34408  7.09099  6.57970  5.56825  4.77648  4.06310  3.35194
-16.341  7.36025  7.10317  6.57707  5.55934  4.77573  4.06293  3.35190
-16.091  7.37615  7.11543  6.57369  5.55112  4.77501  4.06277  3.35185
-15.842  7.39260  7.12721  6.56953  5.54342  4.77432  4.06261  3.35181
-15.593  7.40907  7.13884  6.56421  5.53624  4.77366  4.06246  3.35177
-15.343  7.42602  7.15053  6.55820  5.52967  4.77302  4.06231  3.35174
-15.094  7.44300  7.16206  6.55118  5.52369  4.77241  4.06217  3.35170
-14.844  7.46023  7.17381  6.54329  5.51826  4.77180  4.06203  3.35166
-14.595  7.47744  7.18498  6.53438  5.51336  4.77121  4.06190  3.35163
-14.345  7.49561  7.19550  6.52460  5.50894  4.77065  4.06178  3.35160
-14.096  7.51268  7.20600  6.51363  5.50496  4.77009  4.06166  3.35156
-13.846  7.53170  7.21576  6.50088  5.50139  4.76956  4.06153  3.35153
-13.597  7.55056  7.22575  6.48763  5.49821  4.76911  4.06140  3.35150
-13.347  7.56885  7.23558  6.47355  5.49522  4.76870  4.06129  3.35147
-13.098  7.58778  7.24414  6.45853  5.49257  4.76826  4.06118  3.35144
-12.848  7.60676  7.25309  6.44144  5.49014  4.76784  4.06108  3.35142
-12.599  7.62633  7.26060  6.42443  5.48789  4.76743  4.06098  3.35139
-12.349  7.64622  7.26715  6.40622  5.48582  4.76703  4.06088  3.35137
-12.100  7.66584  7.27314  6.38787  5.48390  4.76666  4.06079  3.35134
-11.850  7.68564  7.27993  6.36909  5.48216  4.76631  4.06071  3.35132
-11.601  7.70529  7.28370  6.35032  5.48053  4.76597  4.06062  3.35130
-11.351  7.72565  7.28682  6.33169  5.47898  4.76563  4.06054  3.35128
-11.102  7.74655  7.28864  6.31350  5.47751  4.76531  4.06046  3.35126
-10.852  7.76474  7.28873  6.29598  5.47614  4.76502  4.06039  3.35124
-10.603  7.78447  7.28757  6.27941  5.47486  4.76474  4.06032  3.35122
-10.353  7.80384  7.28397  6.26393  5.47365  4.76447  4.06025  3.35120
-10.104  7.82332  7.27950  6.25004  5.47250  4.76419  4.06018  3.35119
 -9.854  7.84294  7.27275  6.23750  5.47144  4.76394  4.06012  3.35117
 -9.605  7.86137  7.26297  6.22640  5.47043  4.76370  4.06006  3.35115
 -9.356  7.88107  7.25171  6.21678  5.46949  4.76347  4.06001  3.35114
 -9.106  7.89784  7.23732  6.20857  5.46864  4.76326  4.05995  3.35113
 -8.857  7.91597  7.22047  6.20159  5.46781  4.76306  4.05991  3.35111
 -8.607  7.93259  7.20078  6.19570  5.46693  4.76292  4.05986  3.35110
 -8.358  7.94849  7.17848  6.19069  5.46618  4.76274  4.05982  3.35109
 -8.108  7.96168  7.15337  6.18641  5.46548  4.76257  4.05978  3.35108
 -7.859  7.97380  7.12597  6.18273  5.46483  4.76242  4.05974  3.35107
 -7.609  7.98525  7.09702  6.17948  5.46428  4.76223  4.05970  3.35106
 -7.360  7.99486  7.06673  6.17676  5.46372  4.76210  4.05966  3.35105
 -7.110  8.00157  7.03608  6.17425  5.46317  4.76198  4.05963  3.35104
 -6.861  8.00877  7.00612  6.17198  5.46268  4.76185  4.05960  3.35104
 -6.611  8.02111  6.97793  6.16995  5.46223  4.76174  4.05957  3.35103
 -6.362  8.00192  6.95244  6.16810  5.46181  4.76166  4.05954  3.35102
 -6.112  7.98987  6.93044  6.16642  5.46142  4.76157  4.05951  3.35102
 -5.863  7.97475  6.91228  6.16489  5.46107  4.76148  4.05949  3.35101
 -5.613  7.95347  6.89792  6.16351  5.46074  4.76140  4.05947  3.35101
 -5.364  7.92482  6.88692  6.16227  5.46045  4.76132  4.05945  3.35100
 -5.114  7.88942  6.87863  6.16115  5.46017  4.76126  4.05943  3.35100
 -4.865  7.84689  6.87236  6.16014  5.45993  4.76119  4.05942  3.35099
 -4.615  7.79850  6.86752  6.15923  5.45971  4.76114  4.05940  3.35099
 -4.366  7.74665  6.86365  6.15842  5.45951  4.76109  4.05939  3.35099
 -4.116  7.69474  6.86046  6.15771  5.45933  4.76104  4.05938  3.35098
 -3.867  7.64738  6.85779  6.15709  5.45918  4.76101  4.05937  3.35098
 -3.617  7.60807  6.85553  6.15655  5.45904  4.76097  4.05936  3.35098
 -3.368  7.57881  6.85363  6.15608  5.45893  4.76094  4.05935  3.35098
 -3.119  7.55953  6.85205  6.15569  5.45883  4.76092  4.05935  3.35097
 -2.869  7.54823  6.85074  6.15536  5.45875  4.76090  4.05934  3.35097
 -2.620  7.54218  6.84971  6.15510  5.45868  4.76088  4.05934  3.35097
 -2.370  7.53912  6.84903  6.15493  5.45864  4.76087  4.05934  3.35097
 -2.121  7.53769  6.84869  6.15484  5.45862  4.76086  4.05933  3.35097
 -1.871  7.53710  6.84854  6.15480  5.45861  4.76086  4.05933  3.35097
 -1.622  7.53687  6.84849  6.15479  5.45860  4.76086  4.05933  3.35097
 -1.372  7.53677  6.84846  6.15478  5.45860  4.76086  4.05933  3.35097
 -1.123  7.53673  6.84845  6.15478  5.45860  4.76086  4.05933  3.35097
 -0.873  7.53671  6.84845  6.15478  5.45860  4.76086  4.05933  3.35097
 -0.624  7.53670  6.84844  6.15478  5.45860  4.76086  4.05933  3.35097
 -0.374  7.53669  6.84844  6.15478  5.45860  4.76086  4.05933  3.35097
 -0.125  7.53668  6.84844  6.15478  5.45860  4.76086  4.05933  3.35097
  0.125  7.53668  6.84844  6.15478  5.45860  4.76086  4.05933  3.35097
  0.374  7.53667  6.84844  6.15478  5.45860  4.76086  4.05933  3.35097
  0.624  7.53667  6.84844  6.15478  5.45860  4.76086  4.05933  3.35097
  0.873  7.53666  6.84843  6.15478  5.45860  4.76086  4.05933  3.35097
  1.123  7.53665  6.84843  6.15477  5.45860  4.76086  4.05933  3.35097
  1.372  7.53664  6.84843  6.15477  5.45860  4.76086  4.05933  3.35097
  1.622  7.53662  6.84842  6.15477  5.45860  4.76086  4.05933  3.35097
  1.871  7.53657  6.84841  6.15477  5.45860  4.76086  4.05933  3.35097
  2.121  7.53647  6.84839  6.15476  5.45860  4.76086  4.05933  3.35097
  2.370  7.53623  6.84833  6.15475  5.45859  4.76086  4.05933  3.35097
  2.620  7.53563  6.84818  6.15471  5.45858  4.76086  4.05933  3.35097
  2.869  7.53428  6.84784  6.15462  5.45856  4.76085  4.05933  3.35097
  3.119  7.53180  6.84721  6.15446  5.45852  4.76084  4.05933  3.35097
  3.368  7.52821  6.84628  6.15422  5.45846  4.76082  4.05932  3.35097
  3.617  7.52371  6.84507  6.15391  5.45838  4.76080  4.05932  3.35097
  3.867  7.51842  6.84362  6.15353  5.45828  4.76078  4.05931  3.35097
  4.116  7.51244  6.84190  6.15307  5.45817  4.76075  4.05931  3.35096
  4.366  7.50581  6.83994  6.15255  5.45803  4.76072  4.05930  3.35096
  4.615  7.49858  6.83772  6.15195  5.45788  4.76068  4.05929  3.35096
  4.865  7.49081  6.83524  6.15127  5.45770  4.76063  4.05928  3.35096
  5.114  7.48255  6.83251  6.15052  5.45751  4.76058  4.05926  3.35095
  5.364  7.47384  6.82953  6.14968  5.45729  4.76053  4.05925  3.35095
  5.613  7.46472  6.82630  6.14876  5.45705  4.76047  4.05923  3.35094
  5.863  7.45525  6.82282  6.14775  5.45678  4.76040  4.05922  3.35094
  6.112  7.44545  6.81911  6.14665  5.45649  4.76033  4.05920  3.35094
  6.362  7.43536  6.81516  6.14546  5.45618  4.76024  4.05918  3.35093
  6.611  7.42502  6.81098  6.14419  5.45583  4.76016  4.05915  3.35092
  6.861  7.41446  6.80658  6.14281  5.45546  4.76006  4.05913  3.35092
  7.110  7.40372  6.80197  6.14135  5.45507  4.75996  4.05910  3.35091
  7.360  7.39280  6.79716  6.13979  5.45464  4.75985  4.05907  3.35090
  7.609  7.38175  6.79216  6.13813  5.45418  4.75973  4.05904  3.35090
  7.859  7.37057  6.78697  6.13637  5.45369  4.75960  4.05901  3.35089
  8.108  7.35929  6.78160  6.13452  5.45317  4.75947  4.05898  3.35088
  8.358  7.34792  6.77607  6.13258  5.45262  4.75932  4.05894  3.35087
  8.607  7.33647  6.77038  6.13054  5.45203  4.75917  4.05890  3.35086
  8.857  7.32495  6.76455  6.12840  5.45141  4.75901  4.05886  3.35085
  9.106  7.31339  6.75857  6.12617  5.45076  4.75884  4.05882  3.35084
  9.356  7.30177  6.75247  6.12384  5.45007  4.75865  4.05877  3.35082
  9.605  7.29011  6.74624  6.12142  5.44935  4.75846  4.05872  3.35081
  9.854  7.27843  6.73990  6.11891  5.44859  4.75826  4.05867  3.35080
 10.104  7.26671  6.73346  6.11631  5.44779  4.75805  4.05861  3.35078
 10.353  7.25497  6.72693  6.11363  5.44696  4.75782  4.05855  3.35077
 10.603  7.24322  6.72030  6.11085  5.44609  4.75759  4.05849  3.35075
 10.852  7.23147  6.71360  6.10799  5.44518  4.75734  4.05843  3.35074
 11.102  7.21972  6.70682  6.10505  5.44424  4.75708  4.05836  3.35072
 11.351  7.20797  6.69997  6.10203  5.44325  4.75682  4.05829  3.35070
 11.601  7.19625  6.69306  6.09893  5.44223  4.75653  4.05822  3.35068
 11.850  7.18456  6.68610  6.09576  5.44117  4.75624  4.05814  3.35066
 12.100  7.17290  6.67909  6.09251  5.44007  4.75594  4.05806  3.35064
 12.349  7.16129  6.67204  6.08918  5.43894  4.75562  4.05797  3.35062
 12.599  7.14973  6.66495  6.08579  5.43776  4.75529  4.05789  3.35060
 12.848  7.13824  6.65782  6.08234  5.43655  4.75494  4.05780  3.35057
 13.098  7.12683  6.65066  6.07882  5.43530  4.75459  4.05770  3.35055
 13.347  7.11550  6.64348  6.07523  5.43401  4.75422  4.05760  3.35052
 13.597  7.10426  6.63627  6.07159  5.43268  4.75383  4.05750  3.35050
 13.846  7.09312  6.62905  6.06789  5.43131  4.75344  4.05739  3.35047
 14.096  7.08208  6.62181  6.06413  5.42991  4.75302  4.05728  3.35044
 14.345  7.07116  6.61456  6.06032  5.42847  4.75260  4.05717  3.35041
 14.595  7.06037  6.60729  6.05646  5.42699  4.75216  4.05705  3.35038
 14.844  7.04969  6.60002  6.05255  5.42547  4.75171  4.05693  3.35035
 15.094  7.03915  6.59275  6.04859  5.42392  4.75124  4.05680  3.35032
 15.343  7.02874  6.58547  6.04459  5.42233  4.75076  4.05667  3.35028
 15.593  7.01847  6.57819  6.04055  5.42071  4.75026  4.05654  3.35025
 15.842  7.00834  6.57091  6.03647  5.41905  4.74975  4.05640  3.35021
 16.091  6.99835  6.56363  6.03235  5.41736  4.74923  4.05625  3.35017
 16.341  6.98851  6.55636  6.02819  5.41563  4.74869  4.05611  3.35013
 16.590  6.97882  6.54909  6.02400  5.41386  4.74813  4.05595  3.35009
 16.840  6.96927  6.54184  6.01978  5.41207  4.74756  4.05580  3.35005
 17.089  6.95987  6.53459  6.01552  5.41024  4.74697  4.05563  3.35001
 17.339  6.95062  6.52736  6.01124  5.40837  4.74637  4.05547  3.34996
 17.588  6.94151  6.52014  6.00693  5.40648  4.74576  4.05529  3.34992
 17.838  6.93255  6.51293  6.00259  5.40455  4.74513  4.05512  3.34987
 18.087  6.92374  6.50574  5.99823  5.40259  4.74448  4.05494  3.34982
 18.337  6.91507  6.49857  5.99385  5.40061  4.74382  4.05475  3.34977
 18.586  6.90654  6.49143  5.98945  5.39859  4.74314  4.05456  3.34972
 18.836  6.89816  6.48430  5.98502  5.39654  4.74245  4.05436  3.34967
 19.085  6.88991  6.47720  5.98058  5.39446  4.74174  4.05416  3.34962
 19.335  6.88180  6.47012  5.97612  5.39236  4.74102  4.05396  3.34956
 19.584  6.87383  6.46307  5.97165  5.39023  4.74028  4.05374  3.34951
 19.834  6.86598  6.45605  5.96716  5.38807  4.73953  4.05353  3.34945
 20.083  6.85827  6.44905  5.96266  5.38588  4.73876  4.05330  3.34939
 20.333  6.85069  6.44209  5.95815  5.38367  4.73797  4.05308  3.34933
 20.582  6.84323  6.43517  5.95362  5.38143  4.73717  4.05284  3.34926
 20.832  6.83590  6.42828  5.94909  5.37917  4.73636  4.05261  3.34920
 21.081  6.82868  6.42142  5.94454  5.37688  4.73553  4.05236  3.34913
 21.331  6.82159  6.41460  5.93999  5.37458  4.73468  4.05211  3.34907
 21.580  6.81461  6.40782  5.93543  5.37224  4.73382  4.05186  3.34900
 21.830  6.80774  6.40108  5.93087  5.36989  4.73294  4.05160  3.34893
 22.079  6.80099  6.39438  5.92630  5.36751  4.73205  4.05133  3.34885
 22.328  6.79434  6.38773  5.92173  5.36511  4.73114  4.05106  3.34878
 22.578  6.78781  6.38111  5.91715  5.36269  4.73022  4.05078  3.34870
 22.827  6.78137  6.37454  5.91257  5.36026  4.72929  4.05050  3.34863
 23.077  6.77504  6.36802  5.90799  5.35780  4.72833  4.05021  3.34855
 23.326  6.76881  6.36154  5.90341  5.35532  4.72737  4.04992  3.34847
 23.576  6.76268  6.35511  5.89882  5.35282  4.72639  4.04962  3.34838
 23.825  6.75664  6.34873  5.89424  5.35031  4.72539  4.04931  3.34830
 24.075  6.75070  6.34239  5.88966  5.34778  4.72438  4.04900  3.34821
 24.324  6.74485  6.33611  5.88508  5.34523  4.72336  4.04868  3.34813
 24.574  6.73909  6.32987  5.88051  5.34267  4.72232  4.04836  3.34804
 24.823  6.73342  6.32368  5.87593  5.34009  4.72127  4.04803  3.34794
 25.073  6.72784  6.31755  5.87136  5.33749  4.72020  4.04769  3.34785
 25.322  6.72234  6.31146  5.86680  5.33488  4.71912  4.04735  3.34776
 25.572  6.71692  6.30543  5.86224  5.33225  4.71803  4.04700  3.34766
 25.821  6.71158  6.29944  5.85769  5.32962  4.71692  4.04665  3.34756
 26.071  6.70633  6.29351  5.85314  5.32696  4.71580  4.04628  3.34746
 26.320  6.70115  6.28763  5.84860  5.32430  4.71466  4.04592  3.34736
 26.570  6.69605  6.28180  5.84407  5.32162  4.71351  4.04555  3.34725
 26.819  6.69102  6.27602  5.83955  5.31893  4.71235  4.04517  3.34714
 27.069  6.68607  6.27030  5.83503  5.31623  4.71117  4.04478  3.34704
 27.318  6.68119  6.26463  5.83053  5.31352  4.70999  4.04439  3.34693
 27.568  6.67637  6.25901  5.82603  5.31079  4.70879  4.04399  3.34681
 27.817  6.67163  6.25344  5.82155  5.30806  4.70757  4.04359  3.34670
 28.067  6.66696  6.24792  5.81707  5.30532  4.70634  4.04318  3.34658
 28.316  6.66235  6.24245  5.81261  5.30256  4.70511  4.04277  3.34646
 28.565  6.65781  6.23704  5.80816  5.29980  4.70385  4.04234  3.34634
 28.815  6.65334  6.23167  5.80372  5.29703  4.70259  4.04192  3.34622
 29.064  6.64892  6.22636  5.79929  5.29425  4.70132  4.04148  3.34610
 29.314  6.64457  6.22110  5.79488  5.29146  4.70003  4.04104  3.34597
 29.563  6.64028  6.21589  5.79048  5.28867  4.69873  4.04059  3.34584
 29.813  6.63605  6.21073  5.78609  5.28587  4.69742  4.04014  3.34571
 30.062  6.63188  6.20562  5.78172  5.28306  4.69610  4.03968  3.34558
 30.312  6.62777  6.20056  5.77736  5.28024  4.69476  4.03922  3.34544
 30.561  6.62371  6.19555  5.77302  5.27742  4.69342  4.03874  3.34530
 30.811  6.61971  6.19058  5.76869  5.27460  4.69206  4.03827  3.34516
 31.060  6.61576  6.18567  5.76438  5.27176  4.69069  4.03778  3.34502
 31.310  6.61187  6.18080  5.76009  5.26893  4.68932  4.03729  3.34488
 31.559  6.60803  6.17599  5.75581  5.26608  4.68793  4.03679  3.34473
 31.809  6.60424  6.17122  5.75154  5.26324  4.68653  4.03629  3.34458
 32.058  6.60050  6.16649  5.74730  5.26039  4.68512  4.03578  3.34443
 32.308  6.59681  6.16182  5.74307  5.25753  4.68370  4.03526  3.34428
 32.557  6.59317  6.15719  5.73886  5.25468  4.68227  4.03474  3.34412
 32.807  6.58959  6.15261  5.73467  5.25181  4.68083  4.03421  3.34397
 33.056  6.58604  6.14807  5.73049  5.24895  4.67939  4.03368  3.34381
 33.306  6.58255  6.14358  5.72633  5.24608  4.67793  4.03314  3.34365
 33.555  6.57910  6.13913  5.72219  5.24322  4.67646  4.03259  3.34348
 33.805  6.57570  6.13473  5.71807  5.24035  4.67498  4.03203  3.34332
 34.054  6.57234  6.13037  5.71397  5.23747  4.67350  4.03148  3.34315
 34.304  6.56903  6.12605  5.70989  5.23460  4.67200  4.03091  3.34298
 34.553  6.56575  6.12178  5.70583  5.23173  4.67050  4.03034  3.34280
 34.802  6.56253  6.11755  5.70178  5.22885  4.66899  4.02976  3.34263
 35.052  6.55934  6.11337  5.69776  5.22597  4.66747  4.02917  3.34245
 35.301  6.55620  6.10922  5.69375  5.22310  4.66594  4.02858  3.34227
 35.551  6.55309  6.10512  5.68976  5.22022  4.66440  4.02799  3.34209
 35.800  6.55003  6.10106  5.68580  5.21734  4.66286  4.02738  3.34190
 36.050  6.54700  6.09704  5.68185  5.21447  4.66130  4.02677  3.34171
 36.299  6.54402  6.09306  5.67792  5.21159  4.65974  4.02616  3.34152
 36.549  6.54107  6.08912  5.67401  5.20872  4.65817  4.02554  3.34133
 36.798  6.53816  6.08522  5.67013  5.20584  4.65660  4.02491  3.34114
 37.048  6.53529  6.08136  5.66626  5.20297  4.65501  4.02428  3.34094
 37.297  6.53245  6.07754  5.66241  5.20010  4.65342  4.02364  3.34074
 37.547  6.52965  6.07376  5.65859  5.19723  4.65183  4.02299  3.34054
 37.796  6.52688  6.07001  5.65478  5.19437  4.65022  4.02234  3.34033
 38.046  6.52415  6.06630  5.65100  5.19150  4.64861  4.02168  3.34013
 38.295  6.52146  6.06263  5.64723  5.18864  4.64699  4.02102  3.33992
 38.545  6.51879  6.05900  5.64348  5.18578  4.64537  4.02035  3.33971
 38.794  6.51616  6.05541  5.63976  5.18293  4.64374  4.01968  3.33949
 39.044  6.51357  6.05185  5.63606  5.18007  4.64210  4.01899  3.33928
 39.293  6.51100  6.04832  5.63237  5.17722  4.64046  4.01831  3.33906
 39.543  6.50847  6.04483  5.62871  5.17438  4.63881  4.01761  3.33883
 39.792  6.50597  6.04138  5.62507  5.17153  4.63716  4.01692  3.33861
 40.042  6.50350  6.03796  5.62144  5.16869  4.63550  4.01621  3.33838
 40.291  6.50106  6.03457  5.61784  5.16586  4.63383  4.01550  3.33815
 40.541  6.49865  6.03122  5.61426  5.16303  4.63216  4.01479  3.33792
 40.790  6.49627  6.02791  5.61070  5.16020  4.63048  4.01406  3.33769
 41.040  6.49392  6.02462  5.60716  5.15738  4.62880  4.01334  3.33745
 41.289  6.49160  6.02137  5.60364  5.15456  4.62712  4.01260  3.33721
 41.538  6.48930  6.01815  5.60014  5.15175  4.62543  4.01187  3.33697
 41.788  6.48703  6.01497  5.59666  5.14894  4.62373  4.01112  3.33673
 42.037  6.48480  6.01182  5.59320  5.14613  4.62203  4.01037  3.33648
 42.287  6.48258  6.00869  5.58977  5.14334  4.62033  4.00962  3.33623
 42.536  6.48040  6.00560  5.58635  5.14054  4.61862  4.00886  3.33598
 42.786  6.47824  6.00254  5.58295  5.13776  4.61690  4.00809  3.33572
 43.035  6.47611  5.99951  5.57957  5.13497  4.61519  4.00732  3.33547
 43.285  6.47400  5.99652  5.57622  5.13220  4.61347  4.00654  3.33521
 43.534  6.47191  5.99355  5.57288  5.12943  4.61174  4.00576  3.33495
 43.784  6.46986  5.99061  5.56956  5.12666  4.61001  4.00497  3.33468
 44.033  6.46782  5.98770  5.56626  5.12391  4.60828  4.00418  3.33441
 44.283  6.46581  5.98482  5.56299  5.12115  4.60655  4.00338  3.33414
 44.532  6.46383  5.98197  5.55973  5.11841  4.60481  4.00257  3.33387
 44.782  6.46187  5.97914  5.55649  5.11567  4.60307  4.00176  3.33360
 45.031  6.45993  5.97635  5.55328  5.11294  4.60132  4.00095  3.33332
 45.281  6.45801  5.97358  5.55008  5.11021  4.59957  4.00013  3.33304
 45.530  6.45612  5.97084  5.54690  5.10749  4.59782  3.99931  3.33276
 45.780  6.45424  5.96813  5.54375  5.10478  4.59607  3.99848  3.33247
 46.029  6.45239  5.96544  5.54061  5.10208  4.59431  3.99764  3.33218
 46.279  6.45056  5.96278  5.53749  5.09938  4.59255  3.99680  3.33189
 46.528  6.44876  5.96015  5.53439  5.09669  4.59079  3.99595  3.33160
 46.778  6.44697  5.95755  5.53131  5.09400  4.58903  3.99510  3.33130
 47.027  6.44520  5.95497  5.52825  5.09132  4.58727  3.99425  3.33101
 47.277  6.44346  5.95241  5.52521  5.08866  4.58550  3.99339  3.33071
 47.526  6.44173  5.94988  5.52219  5.08599  4.58373  3.99252  3.33040
 47.775  6.44003  5.94738  5.51919  5.08334  4.58196  3.99165  3.33010
 48.025  6.43834  5.94490  5.51620  5.08069  4.58019  3.99078  3.32979
 48.274  6.43667  5.94244  5.51324  5.07805  4.57841  3.98990  3.32948
 48.524  6.43502  5.94001  5.51029  5.07542  4.57664  3.98901  3.32916
 48.773  6.43339  5.93761  5.50737  5.07280  4.57486  3.98812  3.32885
 49.023  6.43178  5.93522  5.50446  5.07018  4.57309  3.98723  3.32853
 49.272  6.43019  5.93287  5.50157  5.06758  4.57131  3.98633  3.32821
 49.522  6.42861  5.93053  5.49870  5.06498  4.56953  3.98543  3.32788
 49.771  6.42705  5.92822  5.49585  5.06239  4.56775  3.98452  3.32756


==> anc/Jvals_TableD4.dat <==
-49.688  6.48438  6.06990  5.78272  5.52619  5.13723  4.31662  3.39278
-49.189  6.48885  6.07736  5.79196  5.53518  5.13988  4.30929  3.39167
-48.689  6.49364  6.08514  5.80181  5.54432  5.14237  4.30188  3.39061
-48.190  6.49878  6.09305  5.81162  5.55342  5.14450  4.29442  3.38958
-47.690  6.50412  6.10105  5.82151  5.56246  5.14635  4.28693  3.38860
-47.191  6.50947  6.10877  5.83148  5.57151  5.14807  4.27944  3.38764
-46.692  6.51403  6.11688  5.84191  5.58069  5.14952  4.27193  3.38672
-46.192  6.51908  6.12577  5.85224  5.58987  5.15069  4.26449  3.38584
-45.693  6.52442  6.13452  5.86265  5.59887  5.15159  4.25713  3.38498
-45.194  6.52998  6.14337  5.87335  5.60776  5.15225  4.24982  3.38415
-44.694  6.53572  6.15222  5.88424  5.61679  5.15253  4.24255  3.38335
-44.195  6.54171  6.16125  5.89521  5.62586  5.15250  4.23541  3.38258
-43.695  6.54777  6.17060  5.90619  5.63478  5.15233  4.22840  3.38184
-43.196  6.55395  6.18018  5.91742  5.64343  5.15174  4.22153  3.38112
-42.697  6.56038  6.18994  5.92876  5.65226  5.15067  4.21477  3.38042
-42.197  6.56702  6.19988  5.94030  5.66107  5.14905  4.20816  3.37974
-41.698  6.57389  6.21006  5.95181  5.66971  5.14746  4.20172  3.37909
-41.199  6.58088  6.22049  5.96345  5.67807  5.14544  4.19546  3.37846
-40.699  6.58789  6.23107  5.97538  5.68653  5.14290  4.18940  3.37785
-40.200  6.59465  6.24197  5.98753  5.69494  5.13972  4.18352  3.37726
-39.700  6.60204  6.25304  5.99950  5.70318  5.13653  4.17784  3.37668
-39.201  6.61016  6.26453  6.01158  5.71115  5.13296  4.17237  3.37613
-38.702  6.61762  6.27615  6.02405  5.71907  5.12898  4.16711  3.37559
-38.202  6.62543  6.28788  6.03664  5.72679  5.12448  4.16206  3.37507
-37.703  6.63375  6.29944  6.04917  5.73449  5.11978  4.15721  3.37456
-37.203  6.64365  6.31150  6.06187  5.74177  5.11469  4.15257  3.37407
-36.704  6.65234  6.32383  6.07476  5.74887  5.10933  4.14814  3.37360
-36.205  6.66008  6.33638  6.08777  5.75551  5.10362  4.14391  3.37313
-35.705  6.66976  6.34946  6.10080  5.76222  5.09754  4.13989  3.37269
-35.206  6.67974  6.36232  6.11395  5.76832  5.09114  4.13605  3.37226
-34.707  6.68871  6.37638  6.12705  5.77422  5.08455  4.13241  3.37184
-34.207  6.69901  6.39027  6.14032  5.77967  5.07770  4.12895  3.37144
-33.708  6.70936  6.40432  6.15371  5.78496  5.07051  4.12567  3.37105
-33.208  6.71992  6.41848  6.16698  5.78966  5.06316  4.12255  3.37067
-32.709  6.73097  6.43337  6.18023  5.79399  5.05565  4.11959  3.37030
-32.210  6.74226  6.44829  6.19355  5.79788  5.04795  4.11679  3.36995
-31.710  6.75395  6.46356  6.20705  5.80140  5.04008  4.11414  3.36961
-31.211  6.76585  6.47909  6.22026  5.80442  5.03221  4.11163  3.36928
-30.712  6.77816  6.49489  6.23345  5.80685  5.02421  4.10925  3.36896
-30.212  6.79100  6.51104  6.24656  5.80879  5.01615  4.10700  3.36865
-29.713  6.80396  6.52752  6.25965  5.81024  5.00809  4.10486  3.36836
-29.213  6.81752  6.54456  6.27251  5.81123  5.00007  4.10285  3.36807
-28.714  6.83117  6.56144  6.28527  5.81146  4.99207  4.10094  3.36779
-28.215  6.84574  6.57880  6.29762  5.81132  4.98414  4.09913  3.36752
-27.715  6.86051  6.59636  6.30979  5.81056  4.97632  4.09742  3.36727
-27.216  6.87591  6.61455  6.32173  5.80940  4.96862  4.09581  3.36702
-26.717  6.89170  6.63224  6.33333  5.80740  4.96108  4.09428  3.36678
-26.217  6.90787  6.65040  6.34421  5.80516  4.95370  4.09283  3.36655
-25.718  6.92460  6.66885  6.35481  5.80214  4.94650  4.09146  3.36633
-25.218  6.94218  6.68764  6.36499  5.79898  4.93953  4.09017  3.36612
-24.719  6.95997  6.70646  6.37443  5.79500  4.93273  4.08895  3.36591
-24.220  6.97823  6.72503  6.38321  5.79086  4.92619  4.08779  3.36572
-23.720  6.99719  6.74381  6.39139  5.78595  4.91987  4.08670  3.36553
-23.221  7.01687  6.76268  6.39906  5.78113  4.91380  4.08567  3.36535
-22.722  7.03713  6.78185  6.40579  5.77564  4.90793  4.08469  3.36518
-22.222  7.05764  6.80038  6.41187  5.77011  4.90235  4.08377  3.36502
-21.723  7.07903  6.81864  6.41721  5.76416  4.89700  4.08289  3.36486
-21.223  7.10074  6.83680  6.42166  5.75825  4.89190  4.08207  3.36471
-20.724  7.12287  6.85481  6.42540  5.75205  4.88703  4.08129  3.36457
-20.225  7.14496  6.87216  6.42838  5.74588  4.88242  4.08056  3.36443
-19.725  7.17028  6.88859  6.43059  5.73961  4.87804  4.07987  3.36430
-19.226  7.19432  6.90474  6.43164  5.73336  4.87389  4.07922  3.36418
-18.727  7.21935  6.91987  6.43227  5.72717  4.86997  4.07860  3.36406
-18.227  7.24408  6.93418  6.43224  5.72105  4.86628  4.07803  3.36395
-17.728  7.26945  6.94769  6.43140  5.71504  4.86280  4.07748  3.36385
-17.228  7.29518  6.95986  6.42984  5.70913  4.85952  4.07698  3.36375
-16.729  7.32089  6.97081  6.42789  5.70343  4.85645  4.07650  3.36366
-16.230  7.34639  6.98038  6.42554  5.69786  4.85356  4.07605  3.36357
-15.730  7.37146  6.98965  6.42275  5.69255  4.85087  4.07563  3.36349
-15.231  7.39695  6.99668  6.41960  5.68741  4.84835  4.07524  3.36341
-14.732  7.42072  7.00295  6.41620  5.68252  4.84600  4.07488  3.36334
-14.232  7.44475  7.00724  6.41268  5.67786  4.84381  4.07454  3.36327
-13.733  7.46610  7.01153  6.40905  5.67345  4.84179  4.07423  3.36321
-13.233  7.48907  7.01385  6.40532  5.66930  4.83991  4.07394  3.36315
-12.734  7.50682  7.01572  6.40161  5.66538  4.83819  4.07367  3.36309
-12.235  7.52505  7.01613  6.39794  5.66174  4.83659  4.07342  3.36304
-11.735  7.54023  7.01624  6.39438  5.65834  4.83514  4.07319  3.36300
-11.236  7.55391  7.01563  6.39094  5.65521  4.83379  4.07298  3.36295
-10.737  7.56498  7.01459  6.38766  5.65230  4.83258  4.07279  3.36292
-10.237  7.57379  7.01309  6.38453  5.64965  4.83147  4.07262  3.36288
 -9.738  7.58069  7.01125  6.38164  5.64721  4.83048  4.07246  3.36285
 -9.238  7.58554  7.00958  6.37893  5.64502  4.82957  4.07232  3.36282
 -8.739  7.58870  7.00753  6.37646  5.64304  4.82878  4.07220  3.36279
 -8.240  7.59024  7.00572  6.37420  5.64128  4.82806  4.07208  3.36277
 -7.740  7.59097  7.00368  6.37217  5.63970  4.82744  4.07199  3.36275
 -7.241  7.59084  7.00203  6.37036  5.63833  4.82688  4.07190  3.36273
 -6.742  7.58989  7.00029  6.36877  5.63712  4.82641  4.07183  3.36272
 -6.242  7.58881  6.99890  6.36738  5.63609  4.82599  4.07176  3.36270
 -5.743  7.58759  6.99752  6.36620  5.63521  4.82566  4.07171  3.36269
 -5.243  7.58631  6.99645  6.36520  5.63448  4.82536  4.07166  3.36268
 -4.744  7.58514  6.99547  6.36438  5.63388  4.82513  4.07163  3.36268
 -4.245  7.58412  6.99473  6.36373  5.63341  4.82494  4.07160  3.36267
 -3.745  7.58328  6.99411  6.36322  5.63304  4.82480  4.07157  3.36267
 -3.246  7.58263  6.99368  6.36285  5.63277  4.82470  4.07156  3.36266
 -2.747  7.58220  6.99338  6.36261  5.63260  4.82463  4.07155  3.36266
 -2.247  7.58210  6.99332  6.36255  5.63255  4.82461  4.07154  3.36266
 -1.748  7.58208  6.99330  6.36254  5.63255  4.82461  4.07154  3.36266
 -1.248  7.58208  6.99331  6.36254  5.63254  4.82461  4.07154  3.36266
 -0.749  7.58208  6.99330  6.36254  5.63255  4.82461  4.07154  3.36266
 -0.250  7.58208  6.99331  6.36253  5.63254  4.82461  4.07154  3.36266
  0.250  7.58208  6.99330  6.36254  5.63255  4.82461  4.07154  3.36266
  0.749  7.58208  6.99331  6.36253  5.63254  4.82461  4.07154  3.36266
  1.248  7.58208  6.99329  6.36254  5.63254  4.82461  4.07154  3.36266
  1.748  7.58207  6.99330  6.36253  5.63254  4.82461  4.07154  3.36266
  2.247  7.58206  6.99328  6.36253  5.63254  4.82461  4.07154  3.36266
  2.747  7.58195  6.99322  6.36246  5.63249  4.82459  4.07154  3.36266
  3.246  7.58151  6.99292  6.36223  5.63232  4.82452  4.07153  3.36266
  3.745  7.58083  6.99248  6.36185  5.63205  4.82442  4.07151  3.36265
  4.245  7.57982  6.99184  6.36134  5.63168  4.82428  4.07149  3.36265
  4.744  7.57849  6.99103  6.36067  5.63120  4.82409  4.07146  3.36264
  5.243  7.57666  6.98997  6.35983  5.63060  4.82386  4.07142  3.36263
  5.743  7.57431  6.98866  6.35879  5.62987  4.82357  4.07138  3.36262
  6.242  7.57121  6.98704  6.35754  5.62899  4.82323  4.07133  3.36261
  6.742  7.56730  6.98507  6.35605  5.62794  4.82283  4.07126  3.36260
  7.241  7.56227  6.98270  6.35430  5.62673  4.82236  4.07119  3.36259
  7.740  7.55605  6.97987  6.35226  5.62533  4.82183  4.07110  3.36257
  8.240  7.54826  6.97652  6.34992  5.62373  4.82122  4.07101  3.36255
  8.739  7.53885  6.97256  6.34722  5.62192  4.82053  4.07090  3.36253
  9.238  7.52744  6.96792  6.34416  5.61989  4.81977  4.07078  3.36250
  9.738  7.51404  6.96250  6.34070  5.61763  4.81892  4.07064  3.36247
 10.237  7.49832  6.95621  6.33679  5.61511  4.81799  4.07050  3.36244
 10.737  7.48043  6.94895  6.33241  5.61234  4.81696  4.07033  3.36241
 11.236  7.46015  6.94061  6.32752  5.60929  4.81584  4.07015  3.36237
 11.735  7.43775  6.93109  6.32207  5.60596  4.81463  4.06996  3.36233
 12.235  7.41319  6.92029  6.31603  5.60233  4.81332  4.06975  3.36228
 12.734  7.38680  6.90814  6.30935  5.59839  4.81192  4.06952  3.36224
 13.233  7.35870  6.89457  6.30199  5.59413  4.81041  4.06928  3.36218
 13.733  7.32927  6.87954  6.29391  5.58954  4.80881  4.06902  3.36213
 14.232  7.29871  6.86304  6.28507  5.58461  4.80710  4.06874  3.36207
 14.732  7.26741  6.84510  6.27544  5.57932  4.80529  4.06845  3.36201
 15.231  7.23560  6.82574  6.26498  5.57369  4.80338  4.06813  3.36194
 15.730  7.20363  6.80507  6.25368  5.56769  4.80136  4.06780  3.36187
 16.230  7.17172  6.78318  6.24153  5.56132  4.79925  4.06745  3.36179
 16.729  7.14014  6.76022  6.22853  5.55458  4.79704  4.06708  3.36171
 17.228  7.10910  6.73633  6.21468  5.54748  4.79473  4.06669  3.36162
 17.728  7.07877  6.71170  6.20002  5.54001  4.79232  4.06627  3.36153
 18.227  7.04931  6.68651  6.18460  5.53218  4.78982  4.06584  3.36144
 18.727  7.02083  6.66096  6.16847  5.52401  4.78723  4.06539  3.36134
 19.226  6.99343  6.63523  6.15171  5.51551  4.78454  4.06492  3.36123
 19.725  6.96716  6.60952  6.13441  5.50670  4.78178  4.06443  3.36112
 20.225  6.94207  6.58400  6.11666  5.49760  4.77893  4.06391  3.36100
 20.724  6.91816  6.55884  6.09859  5.48825  4.77601  4.06338  3.36088
 21.223  6.89544  6.53417  6.08029  5.47867  4.77302  4.06282  3.36075
 21.723  6.87388  6.51011  6.06190  5.46890  4.76996  4.06224  3.36062
 22.222  6.85345  6.48676  6.04353  5.45897  4.76684  4.06164  3.36048
 22.722  6.83411  6.46419  6.02529  5.44895  4.76366  4.06101  3.36033
 23.221  6.81582  6.44245  6.00728  5.43885  4.76043  4.06037  3.36017
 23.720  6.79851  6.42158  5.98960  5.42874  4.75715  4.05970  3.36001
 24.220  6.78212  6.40158  5.97231  5.41864  4.75384  4.05901  3.35985
 24.719  6.76661  6.38245  5.95549  5.40861  4.75049  4.05829  3.35967
 25.218  6.75191  6.36417  5.93918  5.39868  4.74712  4.05755  3.35949
 25.718  6.73796  6.34671  5.92340  5.38888  4.74372  4.05679  3.35930
 26.217  6.72471  6.33003  5.90819  5.37925  4.74030  4.05600  3.35911
 26.717  6.71211  6.31410  5.89353  5.36980  4.73687  4.05519  3.35890
 27.216  6.70010  6.29886  5.87943  5.36055  4.73343  4.05436  3.35869
 27.715  6.68864  6.28428  5.86587  5.35152  4.72998  4.05350  3.35847
 28.215  6.67769  6.27030  5.85282  5.34272  4.72653  4.05262  3.35825
 28.714  6.66720  6.25689  5.84025  5.33414  4.72308  4.05171  3.35801
 29.213  6.65715  6.24399  5.82814  5.32578  4.71963  4.05078  3.35777
 29.713  6.64750  6.23157  5.81644  5.31763  4.71618  4.04983  3.35752
 30.212  6.63821  6.21960  5.80513  5.30969  4.71273  4.04885  3.35726
 30.712  6.62928  6.20803  5.79418  5.30195  4.70928  4.04785  3.35699
 31.211  6.62066  6.19685  5.78354  5.29438  4.70584  4.04682  3.35671
 31.710  6.61234  6.18602  5.77321  5.28698  4.70240  4.04577  3.35643
 32.210  6.60430  6.17551  5.76313  5.27973  4.69896  4.04470  3.35614
 32.709  6.59652  6.16532  5.75331  5.27262  4.69552  4.04360  3.35583
 33.208  6.58899  6.15540  5.74371  5.26563  4.69208  4.04248  3.35552
 33.708  6.58170  6.14576  5.73431  5.25876  4.68863  4.04133  3.35520
 34.207  6.57463  6.13637  5.72510  5.25198  4.68518  4.04016  3.35487
 34.707  6.56776  6.12723  5.71607  5.24529  4.68172  4.03897  3.35453
 35.206  6.56110  6.11831  5.70720  5.23869  4.67826  4.03775  3.35419
 35.705  6.55463  6.10961  5.69848  5.23215  4.67479  4.03651  3.35383
 36.205  6.54835  6.10112  5.68991  5.22568  4.67131  4.03524  3.35346
 36.704  6.54223  6.09283  5.68148  5.21927  4.66782  4.03396  3.35309
 37.203  6.53629  6.08474  5.67318  5.21292  4.66432  4.03265  3.35270
 37.703  6.53051  6.07683  5.66500  5.20662  4.66080  4.03132  3.35231
 38.202  6.52488  6.06909  5.65695  5.20036  4.65728  4.02996  3.35190
 38.702  6.51940  6.06153  5.64901  5.19415  4.65374  4.02858  3.35149
 39.201  6.51407  6.05414  5.64119  5.18799  4.65020  4.02718  3.35106
 39.700  6.50887  6.04691  5.63348  5.18186  4.64664  4.02576  3.35063
 40.200  6.50381  6.03984  5.62588  5.17578  4.64307  4.02432  3.35018
 40.699  6.49888  6.03292  5.61838  5.16974  4.63949  4.02285  3.34973
 41.199  6.49407  6.02615  5.61099  5.16373  4.63590  4.02137  3.34927
 41.698  6.48939  6.01953  5.60369  5.15777  4.63229  4.01986  3.34879
 42.197  6.48482  6.01304  5.59650  5.15184  4.62868  4.01833  3.34831
 42.697  6.48037  6.00670  5.58941  5.14595  4.62506  4.01678  3.34782
 43.196  6.47602  6.00048  5.58241  5.14010  4.62143  4.01521  3.34731
 43.695  6.47178  5.99440  5.57550  5.13428  4.61779  4.01363  3.34680
 44.195  6.46765  5.98845  5.56869  5.12850  4.61414  4.01202  3.34627
 44.694  6.46361  5.98261  5.56198  5.12277  4.61049  4.01039  3.34574
 45.194  6.45967  5.97690  5.55535  5.11706  4.60683  4.00874  3.34520
 45.693  6.45583  5.97131  5.54881  5.11140  4.60317  4.00708  3.34464
 46.192  6.45208  5.96583  5.54236  5.10577  4.59950  4.00540  3.34408
 46.692  6.44841  5.96047  5.53600  5.10018  4.59582  4.00369  3.34350
 47.191  6.44483  5.95521  5.52972  5.09463  4.59214  4.00198  3.34292
 47.690  6.44134  5.95006  5.52353  5.08912  4.58846  4.00024  3.34232
 48.190  6.43792  5.94502  5.51743  5.08364  4.58478  3.99848  3.34171
 48.689  6.43458  5.94007  5.51140  5.07821  4.58110  3.99671  3.34110
 49.189  6.43132  5.93523  5.50546  5.07281  4.57741  3.99493  3.34047
 49.688  6.42813  5.93048  5.49959  5.06744  4.57372  3.99312  3.33983


==> anc/Jvals_TableD5.dat <==
-49.688  6.48688  6.07510  5.79114  5.53695  5.14460  4.31005  3.39132
-49.189  6.49144  6.08271  5.80057  5.54611  5.14709  4.30233  3.39016
-48.689  6.49632  6.09065  5.81061  5.55541  5.14941  4.29454  3.38904
-48.190  6.50155  6.09871  5.82063  5.56468  5.15135  4.28671  3.38795
-47.690  6.50698  6.10689  5.83074  5.57389  5.15300  4.27886  3.38689
-47.191  6.51244  6.11478  5.84092  5.58310  5.15448  4.27102  3.38587
-46.692  6.51710  6.12306  5.85158  5.59243  5.15568  4.26317  3.38487
-46.192  6.52226  6.13213  5.86214  5.60177  5.15659  4.25540  3.38390
-45.693  6.52773  6.14107  5.87279  5.61092  5.15720  4.24772  3.38296
-45.194  6.53339  6.15011  5.88374  5.61997  5.15754  4.24011  3.38204
-44.694  6.53926  6.15917  5.89487  5.62914  5.15748  4.23256  3.38114
-44.195  6.54539  6.16841  5.90610  5.63835  5.15708  4.22515  3.38027
-43.695  6.55159  6.17797  5.91734  5.64742  5.15650  4.21789  3.37941
-43.196  6.55791  6.18778  5.92884  5.65621  5.15549  4.21078  3.37858
-42.697  6.56448  6.19778  5.94046  5.66517  5.15396  4.20381  3.37776
-42.197  6.57128  6.20797  5.95228  5.67410  5.15185  4.19700  3.37697
-41.698  6.57832  6.21840  5.96408  5.68286  5.14973  4.19038  3.37618
-41.199  6.58547  6.22909  5.97601  5.69132  5.14716  4.18396  3.37542
-40.699  6.59265  6.23995  5.98825  5.69987  5.14403  4.17775  3.37466
-40.200  6.59959  6.25113  6.00071  5.70836  5.14023  4.17173  3.37392
-39.700  6.60717  6.26249  6.01300  5.71667  5.13638  4.16593  3.37320
-39.201  6.61549  6.27426  6.02540  5.72470  5.13211  4.16035  3.37248
-38.702  6.62317  6.28620  6.03820  5.73266  5.12741  4.15499  3.37177
-38.202  6.63119  6.29826  6.05112  5.74039  5.12215  4.14985  3.37108
-37.703  6.63973  6.31014  6.06400  5.74808  5.11665  4.14492  3.37039
-37.203  6.64987  6.32255  6.07704  5.75534  5.11072  4.14020  3.36971
-36.704  6.65881  6.33524  6.09028  5.76239  5.10450  4.13570  3.36904
-36.205  6.66682  6.34818  6.10363  5.76894  5.09788  4.13140  3.36837
-35.705  6.67676  6.36162  6.11702  5.77554  5.09088  4.12731  3.36772
-35.206  6.68703  6.37488  6.13053  5.78150  5.08352  4.12340  3.36706
-34.707  6.69631  6.38935  6.14398  5.78722  5.07593  4.11968  3.36641
-34.207  6.70692  6.40367  6.15761  5.79245  5.06807  4.11613  3.36577
-33.708  6.71760  6.41816  6.17136  5.79749  5.05985  4.11276  3.36513
-33.208  6.72850  6.43277  6.18498  5.80189  5.05145  4.10954  3.36449
-32.709  6.73990  6.44812  6.19858  5.80587  5.04287  4.10648  3.36385
-32.210  6.75156  6.46351  6.21223  5.80937  5.03407  4.10356  3.36322
-31.710  6.76364  6.47928  6.22606  5.81243  5.02511  4.10077  3.36258
-31.211  6.77595  6.49532  6.23960  5.81495  5.01614  4.09811  3.36195
-30.712  6.78868  6.51164  6.25310  5.81682  5.00704  4.09557  3.36131
-30.212  6.80196  6.52832  6.26649  5.81812  4.99787  4.09314  3.36067
-29.713  6.81539  6.54534  6.27986  5.81889  4.98871  4.09081  3.36003
-29.213  6.82944  6.56293  6.29297  5.81912  4.97960  4.08857  3.35938
-28.714  6.84359  6.58037  6.30594  5.81852  4.97052  4.08643  3.35873
-28.215  6.85868  6.59831  6.31849  5.81748  4.96153  4.08437  3.35807
-27.715  6.87399  6.61644  6.33080  5.81576  4.95265  4.08238  3.35740
-27.216  6.88995  6.63521  6.34285  5.81356  4.94391  4.08046  3.35673
-26.717  6.90633  6.65349  6.35452  5.81044  4.93535  4.07861  3.35604
-26.217  6.92311  6.67223  6.36543  5.80701  4.92696  4.07682  3.35535
-25.718  6.94047  6.69126  6.37598  5.80272  4.91878  4.07508  3.35464
-25.218  6.95869  6.71064  6.38607  5.79822  4.91083  4.07338  3.35392
-24.719  6.97716  6.73003  6.39534  5.79284  4.90309  4.07173  3.35319
-24.220  6.99611  6.74916  6.40390  5.78722  4.89560  4.07012  3.35244
-23.720  7.01576  6.76847  6.41176  5.78078  4.88836  4.06854  3.35167
-23.221  7.03615  6.78785  6.41904  5.77435  4.88137  4.06699  3.35089
-22.722  7.05715  6.80751  6.42529  5.76720  4.87459  4.06547  3.35009
-22.222  7.07840  6.82650  6.43081  5.75996  4.86811  4.06396  3.34926
-21.723  7.10054  6.84517  6.43549  5.75223  4.86185  4.06248  3.34842
-21.223  7.12300  6.86369  6.43918  5.74452  4.85585  4.06100  3.34754
-20.724  7.14591  6.88201  6.44205  5.73645  4.85007  4.05954  3.34665
-20.225  7.16880  6.89960  6.44406  5.72839  4.84453  4.05807  3.34572
-19.725  7.19479  6.91622  6.44520  5.72020  4.83922  4.05662  3.34476
-19.226  7.21955  6.93247  6.44506  5.71199  4.83412  4.05516  3.34377
-18.727  7.24527  6.94762  6.44439  5.70382  4.82923  4.05369  3.34275
-18.227  7.27065  6.96186  6.44295  5.69570  4.82453  4.05221  3.34169
-17.728  7.29665  6.97519  6.44061  5.68767  4.82001  4.05072  3.34059
-17.228  7.32294  6.98709  6.43743  5.67971  4.81567  4.04922  3.33945
-16.729  7.34918  6.99765  6.43377  5.67195  4.81149  4.04769  3.33826
-16.230  7.37510  7.00669  6.42961  5.66431  4.80745  4.04614  3.33703
-15.730  7.40057  7.01532  6.42492  5.65690  4.80356  4.04456  3.33576
-15.231  7.42632  7.02159  6.41978  5.64965  4.79980  4.04296  3.33443
-14.732  7.45034  7.02695  6.41431  5.64263  4.79615  4.04131  3.33304
-14.232  7.47445  7.03019  6.40864  5.63581  4.79260  4.03963  3.33160
-13.733  7.49585  7.03329  6.40280  5.62923  4.78916  4.03791  3.33010
-13.233  7.51866  7.03429  6.39679  5.62288  4.78580  4.03614  3.32854
-12.734  7.53619  7.03469  6.39073  5.61673  4.78252  4.03432  3.32691
-12.235  7.55405  7.03348  6.38466  5.61083  4.77929  4.03244  3.32522
-11.735  7.56874  7.03185  6.37863  5.60513  4.77613  4.03051  3.32345
-11.236  7.58179  7.02936  6.37267  5.59966  4.77301  4.02852  3.32161
-10.737  7.59209  7.02632  6.36683  5.59438  4.76993  4.02647  3.31969
-10.237  7.59998  7.02269  6.36109  5.58930  4.76687  4.02435  3.31770
 -9.738  7.60579  7.01862  6.35553  5.58440  4.76384  4.02216  3.31562
 -9.238  7.60937  7.01459  6.35010  5.57968  4.76081  4.01990  3.31346
 -8.739  7.61111  7.01009  6.34486  5.57512  4.75780  4.01756  3.31121
 -8.240  7.61101  7.00573  6.33978  5.57071  4.75477  4.01514  3.30887
 -7.740  7.60992  7.00104  6.33489  5.56644  4.75174  4.01264  3.30645
 -7.241  7.60780  6.99667  6.33015  5.56230  4.74869  4.01006  3.30393
 -6.742  7.60466  6.99211  6.32559  5.55826  4.74562  4.00740  3.30132
 -6.242  7.60123  6.98782  6.32118  5.55434  4.74252  4.00465  3.29862
 -5.743  7.59748  6.98347  6.31692  5.55049  4.73939  4.00182  3.29582
 -5.243  7.59352  6.97935  6.31280  5.54673  4.73622  3.99890  3.29294
 -4.744  7.58954  6.97525  6.30880  5.54303  4.73302  3.99590  3.28996
 -4.245  7.58557  6.97133  6.30491  5.53939  4.72977  3.99281  3.28690
 -3.745  7.58166  6.96746  6.30112  5.53580  4.72648  3.98965  3.28376
 -3.246  7.57785  6.96374  6.29742  5.53224  4.72314  3.98641  3.28053
 -2.747  7.57413  6.96007  6.29380  5.52871  4.71976  3.98309  3.27721
 -2.247  7.57060  6.95656  6.29028  5.52522  4.71630  3.97965  3.27378
 -1.748  7.56710  6.95305  6.28680  5.52173  4.71282  3.97616  3.27029
 -1.248  7.56362  6.94959  6.28331  5.51825  4.70934  3.97269  3.26682
 -0.749  7.56013  6.94608  6.27983  5.51476  4.70586  3.96920  3.26333
 -0.250  7.55665  6.94262  6.27634  5.51128  4.70237  3.96572  3.25985
  0.250  7.55316  6.93911  6.27286  5.50780  4.69889  3.96223  3.25636
  0.749  7.54968  6.93565  6.26937  5.50431  4.69541  3.95875  3.25288
  1.248  7.54619  6.93215  6.26589  5.50083  4.69192  3.95526  3.24939
  1.748  7.54271  6.92868  6.26240  5.49735  4.68844  3.95179  3.24592
  2.247  7.53922  6.92517  6.25892  5.49386  4.68496  3.94831  3.24244
  2.747  7.53569  6.92168  6.25541  5.49038  4.68152  3.94489  3.23902
  3.246  7.53202  6.91807  6.25186  5.48693  4.67823  3.94166  3.23580
  3.745  7.52826  6.91444  6.24827  5.48350  4.67506  3.93859  3.23275
  4.245  7.52433  6.91072  6.24465  5.48011  4.67201  3.93569  3.22986
  4.744  7.52026  6.90697  6.24102  5.47677  4.66912  3.93298  3.22718
  5.243  7.51588  6.90312  6.23736  5.47349  4.66641  3.93050  3.22473
  5.743  7.51120  6.89921  6.23367  5.47028  4.66390  3.92827  3.22254
  6.242  7.50599  6.89517  6.22996  5.46714  4.66160  3.92632  3.22064
  6.742  7.50024  6.89100  6.22623  5.46411  4.65956  3.92468  3.21905
  7.241  7.49360  6.88665  6.22246  5.46117  4.65778  3.92337  3.21780
  7.740  7.48605  6.88210  6.21866  5.45835  4.65629  3.92241  3.21692
  8.240  7.47718  6.87727  6.21482  5.45565  4.65511  3.92182  3.21641
  8.739  7.46698  6.87211  6.21092  5.45308  4.65424  3.92163  3.21631
  9.238  7.45499  6.86655  6.20695  5.45065  4.65370  3.92183  3.21661
  9.738  7.44131  6.86050  6.20289  5.44835  4.65351  3.92245  3.21733
 10.237  7.42551  6.85387  6.19872  5.44619  4.65365  3.92347  3.21847
 10.737  7.40780  6.84656  6.19441  5.44416  4.65413  3.92490  3.22003
 11.236  7.38792  6.83846  6.18992  5.44225  4.65495  3.92672  3.22200
 11.735  7.36618  6.82948  6.18522  5.44046  4.65609  3.92894  3.22436
 12.235  7.34248  6.81952  6.18027  5.43876  4.65753  3.93152  3.22710
 12.734  7.31722  6.80850  6.17503  5.43715  4.65927  3.93444  3.23019
 13.233  7.29048  6.79634  6.16944  5.43560  4.66127  3.93768  3.23360
 13.733  7.26267  6.78301  6.16347  5.43409  4.66351  3.94121  3.23731
 14.232  7.23396  6.76849  6.15707  5.43259  4.66595  3.94498  3.24127
 14.732  7.20477  6.75280  6.15018  5.43108  4.66856  3.94897  3.24546
 15.231  7.17529  6.73597  6.14278  5.42951  4.67132  3.95314  3.24983
 15.730  7.14586  6.71808  6.13482  5.42787  4.67417  3.95743  3.25433
 16.230  7.11668  6.69922  6.12629  5.42612  4.67709  3.96182  3.25895
 16.729  7.08800  6.67951  6.11716  5.42423  4.68003  3.96627  3.26362
 17.228  7.05996  6.65911  6.10742  5.42218  4.68296  3.97073  3.26832
 17.728  7.03273  6.63815  6.09710  5.41992  4.68585  3.97518  3.27300
 18.227  7.00641  6.61680  6.08620  5.41744  4.68865  3.97956  3.27764
 18.727  6.98108  6.59521  6.07476  5.41472  4.69135  3.98387  3.28221
 19.226  6.95679  6.57355  6.06283  5.41174  4.69390  3.98805  3.28667
 19.725  6.93357  6.55196  6.05047  5.40848  4.69629  3.99210  3.29099
 20.225  6.91143  6.53057  6.03774  5.40493  4.69848  3.99598  3.29517
 20.724  6.89035  6.50950  6.02470  5.40110  4.70047  3.99967  3.29917
 21.223  6.87030  6.48884  6.01145  5.39698  4.70223  4.00317  3.30299
 21.723  6.85125  6.46868  5.99805  5.39258  4.70376  4.00646  3.30661
 22.222  6.83317  6.44908  5.98458  5.38791  4.70503  4.00953  3.31003
 22.722  6.81599  6.43008  5.97111  5.38298  4.70605  4.01237  3.31323
 23.221  6.79967  6.41170  5.95771  5.37781  4.70681  4.01499  3.31623
 23.720  6.78416  6.39396  5.94442  5.37243  4.70731  4.01737  3.31901
 24.220  6.76941  6.37685  5.93131  5.36684  4.70756  4.01953  3.32158
 24.719  6.75535  6.36037  5.91841  5.36109  4.70755  4.02147  3.32395
 25.218  6.74195  6.34449  5.90575  5.35519  4.70730  4.02319  3.32612
 25.718  6.72916  6.32920  5.89334  5.34916  4.70681  4.02469  3.32810
 26.217  6.71693  6.31447  5.88121  5.34303  4.70609  4.02600  3.32989
 26.717  6.70522  6.30026  5.86936  5.33683  4.70516  4.02711  3.33152
 27.216  6.69399  6.28655  5.85779  5.33056  4.70403  4.02804  3.33298
 27.715  6.68322  6.27332  5.84648  5.32426  4.70270  4.02880  3.33429
 28.215  6.67286  6.26052  5.83545  5.31792  4.70119  4.02940  3.33545
 28.714  6.66289  6.24814  5.82466  5.31158  4.69951  4.02984  3.33649
 29.213  6.65329  6.23614  5.81412  5.30523  4.69768  4.03015  3.33741
 29.713  6.64402  6.22450  5.80380  5.29888  4.69571  4.03032  3.33821
 30.212  6.63508  6.21321  5.79370  5.29255  4.69361  4.03037  3.33892
 30.712  6.62643  6.20224  5.78380  5.28624  4.69139  4.03031  3.33953
 31.211  6.61807  6.19157  5.77409  5.27994  4.68905  4.03015  3.34006
 31.710  6.60997  6.18118  5.76456  5.27367  4.68662  4.02989  3.34051
 32.210  6.60213  6.17107  5.75519  5.26742  4.68410  4.02954  3.34090
 32.709  6.59452  6.16121  5.74598  5.26119  4.68149  4.02911  3.34122
 33.208  6.58714  6.15160  5.73692  5.25499  4.67881  4.02861  3.34148
 33.708  6.57998  6.14222  5.72799  5.24881  4.67605  4.02803  3.34169
 34.207  6.57303  6.13307  5.71921  5.24266  4.67324  4.02739  3.34185
 34.707  6.56627  6.12414  5.71055  5.23653  4.67036  4.02669  3.34197
 35.206  6.55971  6.11541  5.70201  5.23043  4.66743  4.02593  3.34205
 35.705  6.55332  6.10688  5.69360  5.22435  4.66445  4.02512  3.34210
 36.205  6.54711  6.09854  5.68530  5.21829  4.66143  4.02426  3.34211
 36.704  6.54107  6.09039  5.67711  5.21225  4.65836  4.02336  3.34209
 37.203  6.53519  6.08242  5.66904  5.20624  4.65525  4.02240  3.34203
 37.703  6.52947  6.07463  5.66107  5.20025  4.65210  4.02141  3.34195
 38.202  6.52390  6.06701  5.65320  5.19429  4.64892  4.02038  3.34185
 38.702  6.51847  6.05955  5.64544  5.18835  4.64570  4.01930  3.34172
 39.201  6.51319  6.05225  5.63778  5.18244  4.64246  4.01819  3.34156
 39.700  6.50804  6.04511  5.63022  5.17655  4.63918  4.01705  3.34139
 40.200  6.50302  6.03812  5.62276  5.17068  4.63588  4.01586  3.34119
 40.699  6.49813  6.03128  5.61540  5.16484  4.63256  4.01465  3.34097
 41.199  6.49336  6.02458  5.60813  5.15903  4.62921  4.01340  3.34073
 41.698  6.48871  6.01802  5.60095  5.15325  4.62583  4.01213  3.34047
 42.197  6.48417  6.01160  5.59387  5.14749  4.62244  4.01082  3.34019
 42.697  6.47975  6.00532  5.58688  5.14177  4.61902  4.00948  3.33990
 43.196  6.47543  5.99916  5.57998  5.13607  4.61559  4.00811  3.33958
 43.695  6.47122  5.99313  5.57317  5.13040  4.61214  4.00672  3.33925
 44.195  6.46711  5.98723  5.56644  5.12476  4.60868  4.00530  3.33890
 44.694  6.46310  5.98144  5.55981  5.11916  4.60520  4.00385  3.33854
 45.194  6.45918  5.97578  5.55326  5.11358  4.60170  4.00238  3.33816
 45.693  6.45536  5.97023  5.54680  5.10804  4.59820  4.00088  3.33776
 46.192  6.45163  5.96479  5.54042  5.10252  4.59468  3.99936  3.33735
 46.692  6.44798  5.95947  5.53413  5.09704  4.59115  3.99781  3.33692
 47.191  6.44442  5.95425  5.52792  5.09160  4.58761  3.99624  3.33648
 47.690  6.44095  5.94914  5.52179  5.08618  4.58407  3.99465  3.33602
 48.190  6.43755  5.94413  5.51574  5.08080  4.58051  3.99303  3.33554
 48.689  6.43423  5.93922  5.50977  5.07546  4.57695  3.99140  3.33506
 49.189  6.43098  5.93440  5.50389  5.07014  4.57338  3.98974  3.33455
 49.688  6.42781  5.92969  5.49808  5.06487  4.56981  3.98806  3.33404


==> anc/Jvals_TableD6.dat <==
-49.254  4.92365  2.92201  1.30189 -0.31919 -1.85299 -3.33736 -4.78836
-48.259  4.91994  2.92121  1.30167 -0.31939 -1.85319 -3.33755 -4.78856
-47.264  4.91501  2.92043  1.30144 -0.31960 -1.85340 -3.33777 -4.78877
-46.269  4.90883  2.91965  1.30120 -0.31982 -1.85362 -3.33799 -4.78899
-45.274  4.90136  2.91889  1.30094 -0.32006 -1.85386 -3.33823 -4.78923
-44.279  4.89260  2.91814  1.30067 -0.32031 -1.85411 -3.33848 -4.78948
-43.284  4.88256  2.91740  1.30039 -0.32058 -1.85438 -3.33875 -4.78975
-42.289  4.87125  2.91666  1.30009 -0.32087 -1.85466 -3.33903 -4.79003
-41.294  4.85875  2.91593  1.29977 -0.32117 -1.85497 -3.33934 -4.79034
-40.299  4.84513  2.91519  1.29943 -0.32150 -1.85529 -3.33966 -4.79066
-39.303  4.83049  2.91446  1.29907 -0.32185 -1.85564 -3.34001 -4.79101
-38.308  4.81499  2.91372  1.29868 -0.32222 -1.85601 -3.34038 -4.79138
-37.313  4.79878  2.91298  1.29827 -0.32261 -1.85641 -3.34077 -4.79178
-36.318  4.78205  2.91222  1.29784 -0.32304 -1.85683 -3.34120 -4.79220
-35.323  4.76500  2.91146  1.29737 -0.32350 -1.85729 -3.34166 -4.79266
-34.328  4.74784  2.91067  1.29687 -0.32399 -1.85778 -3.34215 -4.79315
-33.333  4.73079  2.90987  1.29633 -0.32451 -1.85830 -3.34267 -4.79367
-32.338  4.71403  2.90904  1.29575 -0.32508 -1.85887 -3.34324 -4.79424
-31.343  4.69776  2.90819  1.29513 -0.32569 -1.85949 -3.34385 -4.79485
-30.348  4.68212  2.90730  1.29446 -0.32636 -1.86015 -3.34451 -4.79552
-29.353  4.66724  2.90637  1.29374 -0.32707 -1.86086 -3.34523 -4.79623
-28.358  4.65321  2.90539  1.29295 -0.32785 -1.86164 -3.34600 -4.79700
-27.363  4.64007  2.90437  1.29211 -0.32869 -1.86248 -3.34684 -4.79784
-26.368  4.62784  2.90328  1.29119 -0.32960 -1.86339 -3.34776 -4.79876
-25.373  4.61653  2.90213  1.29019 -0.33059 -1.86438 -3.34875 -4.79975
-24.378  4.60609  2.90090  1.28911 -0.33167 -1.86546 -3.34983 -4.80083
-23.383  4.59648  2.89959  1.28793 -0.33285 -1.86663 -3.35100 -4.80200
-22.388  4.58765  2.89818  1.28664 -0.33413 -1.86792 -3.35228 -4.80328
-21.393  4.57950  2.89666  1.28523 -0.33553 -1.86932 -3.35368 -4.80469
-20.398  4.57199  2.89503  1.28370 -0.33706 -1.87085 -3.35522 -4.80622
-19.403  4.56502  2.89326  1.28202 -0.33874 -1.87252 -3.35689 -4.80789
-18.408  4.55852  2.89134  1.28018 -0.34057 -1.87436 -3.35872 -4.80973
-17.413  4.55242  2.88925  1.27817 -0.34258 -1.87637 -3.36073 -4.81173
-16.418  4.54665  2.88698  1.27597 -0.34478 -1.87857 -3.36294 -4.81394
-15.423  4.54113  2.88451  1.27355 -0.34719 -1.88098 -3.36535 -4.81635
-14.428  4.53580  2.88181  1.27091 -0.34984 -1.88362 -3.36799 -4.81899
-13.433  4.53060  2.87887  1.26801 -0.35273 -1.88652 -3.37088 -4.82188
-12.438  4.52546  2.87566  1.26484 -0.35590 -1.88969 -3.37406 -4.82506
-11.443  4.52034  2.87216  1.26138 -0.35936 -1.89315 -3.37751 -4.82851
-10.448  4.51517  2.86835  1.25759 -0.36315 -1.89693 -3.38130 -4.83230
 -9.453  4.50992  2.86422  1.25349 -0.36725 -1.90104 -3.38540 -4.83641
 -8.458  4.50452  2.85972  1.24900 -0.37173 -1.90552 -3.38989 -4.84089
 -7.463  4.49898  2.85488  1.24419 -0.37655 -1.91034 -3.39470 -4.84570
 -6.468  4.49319  2.84964  1.23895 -0.38178 -1.91557 -3.39994 -4.85094
 -5.473  4.48723  2.84408  1.23340 -0.38734 -1.92112 -3.40549 -4.85649
 -4.478  4.48098  2.83809  1.22741 -0.39332 -1.92711 -3.41147 -4.86248
 -3.483  4.47454  2.83183  1.22116 -0.39957 -1.93336 -3.41773 -4.86873
 -2.488  4.46782  2.82518  1.21451 -0.40622 -1.94001 -3.42438 -4.87538
 -1.493  4.46080  2.81814  1.20748 -0.41326 -1.94704 -3.43141 -4.88241
 -0.498  4.45394  2.81130  1.20064 -0.42010 -1.95388 -3.43825 -4.88925
  0.498  4.44692  2.80426  1.19359 -0.42714 -1.96093 -3.44530 -4.89630
  1.493  4.44006  2.79743  1.18676 -0.43398 -1.96776 -3.45213 -4.90313
  2.488  4.43304  2.79038  1.17971 -0.44102 -1.97481 -3.45917 -4.91018
  3.483  4.42645  2.78387  1.17320 -0.44753 -1.98132 -3.46569 -4.91669
  4.478  4.42055  2.77818  1.16751 -0.45322 -1.98701 -3.47137 -4.92237
  5.473  4.41523  2.77315  1.16250 -0.45823 -1.99202 -3.47639 -4.92739
  6.468  4.41098  2.76937  1.15872 -0.46201 -1.99580 -3.48016 -4.93116
  7.463  4.40773  2.76672  1.15609 -0.46464 -1.99843 -3.48279 -4.93380
  8.458  4.40586  2.76566  1.15504 -0.46569 -1.99948 -3.48384 -4.93484
  9.453  4.40531  2.76607  1.15548 -0.46526 -1.99904 -3.48341 -4.93441
 10.448  4.40627  2.76819  1.15762 -0.46311 -1.99690 -3.48126 -4.93227
 11.443  4.40862  2.77184  1.16130 -0.45942 -1.99321 -3.47758 -4.92858
 12.438  4.41233  2.77703  1.16653 -0.45420 -1.98799 -3.47235 -4.92336
 13.433  4.41720  2.78349  1.17302 -0.44770 -1.98149 -3.46586 -4.91686
 14.428  4.42303  2.79103  1.18060 -0.44012 -1.97391 -3.45827 -4.90927
 15.423  4.42952  2.79933  1.18895 -0.43177 -1.96556 -3.44993 -4.90093
 16.418  4.43642  2.80812  1.19779 -0.42293 -1.95672 -3.44109 -4.89209
 17.413  4.44342  2.81709  1.20681 -0.41391 -1.94770 -3.43206 -4.88307
 18.408  4.45025  2.82598  1.21575 -0.40497 -1.93875 -3.42312 -4.87412
 19.403  4.45669  2.83455  1.22438 -0.39633 -1.93012 -3.41449 -4.86549
 20.398  4.46252  2.84262  1.23252 -0.38820 -1.92198 -3.40635 -4.85735
 21.393  4.46762  2.85005  1.24003 -0.38068 -1.91447 -3.39884 -4.84984
 22.388  4.47187  2.85677  1.24682 -0.37388 -1.90767 -3.39204 -4.84304
 23.383  4.47522  2.86273  1.25287 -0.36783 -1.90161 -3.38598 -4.83698
 24.378  4.47765  2.86794  1.25818 -0.36252 -1.89631 -3.38068 -4.83168
 25.373  4.47920  2.87241  1.26276 -0.35794 -1.89172 -3.37609 -4.82709
 26.368  4.47989  2.87621  1.26668 -0.35401 -1.88780 -3.37216 -4.82317
 27.363  4.47980  2.87940  1.27000 -0.35069 -1.88447 -3.36884 -4.81984
 28.358  4.47899  2.88205  1.27279 -0.34789 -1.88167 -3.36604 -4.81704
 29.353  4.47755  2.88424  1.27513 -0.34554 -1.87933 -3.36369 -4.81469
 30.348  4.47555  2.88603  1.27709 -0.34357 -1.87736 -3.36172 -4.81273
 31.343  4.47306  2.88749  1.27874 -0.34192 -1.87571 -3.36007 -4.81107
 32.338  4.47014  2.88868  1.28012 -0.34053 -1.87431 -3.35868 -4.80968
 33.333  4.46687  2.88964  1.28130 -0.33934 -1.87313 -3.35750 -4.80850
 34.328  4.46328  2.89042  1.28230 -0.33833 -1.87211 -3.35648 -4.80748
 35.323  4.45942  2.89104  1.28317 -0.33746 -1.87124 -3.35560 -4.80661
 36.318  4.45532  2.89154  1.28392 -0.33669 -1.87047 -3.35484 -4.80584
 37.313  4.45101  2.89193  1.28459 -0.33601 -1.86980 -3.35416 -4.80516
 38.308  4.44652  2.89223  1.28518 -0.33541 -1.86919 -3.35356 -4.80456
 39.303  4.44186  2.89245  1.28570 -0.33488 -1.86866 -3.35302 -4.80402
 40.299  4.43705  2.89261  1.28618 -0.33439 -1.86817 -3.35254 -4.80354
 41.294  4.43210  2.89270  1.28661 -0.33395 -1.86772 -3.35209 -4.80309
 42.289  4.42703  2.89274  1.28700 -0.33354 -1.86732 -3.35169 -4.80269
 43.284  4.42185  2.89272  1.28736 -0.33317 -1.86695 -3.35131 -4.80232
 44.279  4.41656  2.89266  1.28768 -0.33283 -1.86660 -3.35097 -4.80197
 45.274  4.41117  2.89256  1.28798 -0.33251 -1.86629 -3.35065 -4.80165
 46.269  4.40570  2.89241  1.28826 -0.33222 -1.86599 -3.35036 -4.80136
 47.264  4.40014  2.89222  1.28851 -0.33194 -1.86572 -3.35009 -4.80109
 48.259  4.39452  2.89200  1.28875 -0.33169 -1.86546 -3.34983 -4.80083
 49.254  4.38882  2.89174  1.28897 -0.33145 -1.86522 -3.34959 -4.80059


==> anc/Jvals_TableD7.dat <==
-49.744  6.85591  6.68488  6.60538  6.22277  5.15155  4.26932  3.04123
-49.402  6.85896  6.68878  6.60890  6.22265  5.14879  4.26907  3.04125
-49.060  6.86174  6.69268  6.61235  6.22195  5.14602  4.26880  3.04131
-48.718  6.86386  6.69682  6.61585  6.22062  5.14326  4.26851  3.04129
-48.376  6.86574  6.70060  6.61959  6.22074  5.14078  4.26822  3.04112
-48.034  6.86813  6.70363  6.62351  6.22089  5.13844  4.26791  3.04083
-47.692  6.87071  6.70491  6.62746  6.21759  5.13606  4.26757  3.04056
-47.350  6.87294  6.70771  6.63081  6.21645  5.13380  4.26734  3.04046
-47.009  6.87509  6.71058  6.63395  6.21611  5.13180  4.26720  3.04044
-46.667  6.87691  6.71339  6.63754  6.21449  5.12974  4.26698  3.04025
-46.325  6.87839  6.71623  6.64111  6.21307  5.12765  4.26673  3.04020
-45.983  6.87946  6.71926  6.64464  6.21233  5.12567  4.26648  3.04015
-45.641  6.88058  6.72262  6.64812  6.21105  5.12373  4.26624  3.04008
-45.299  6.88232  6.72581  6.65167  6.20983  5.12191  4.26601  3.04004
-44.957  6.88583  6.72838  6.65539  6.20731  5.12021  4.26576  3.04010
-44.615  6.89017  6.73089  6.65934  6.20430  5.11869  4.26553  3.04023
-44.273  6.89383  6.73491  6.66311  6.20173  5.11719  4.26530  3.04032
-43.932  6.89655  6.73873  6.66596  6.19820  5.11582  4.26511  3.04015
-43.590  6.89878  6.74244  6.66844  6.19892  5.11446  4.26495  3.03993
-43.248  6.90091  6.74581  6.67203  6.19658  5.11304  4.26476  3.03996
-42.906  6.90336  6.74909  6.67529  6.19397  5.11144  4.26457  3.03999
-42.564  6.90584  6.75227  6.67848  6.19155  5.11016  4.26439  3.03992
-42.222  6.90829  6.75517  6.68175  6.18931  5.10895  4.26419  3.03980
-41.880  6.91072  6.75839  6.68506  6.18667  5.10779  4.26399  3.03966
-41.538  6.91317  6.76163  6.68829  6.18282  5.10658  4.26378  3.03957
-41.197  6.91561  6.76484  6.69149  6.17956  5.10550  4.26360  3.03952
-40.855  6.91804  6.76807  6.69469  6.17641  5.10445  4.26341  3.03950
-40.513  6.92057  6.77130  6.69803  6.17309  5.10341  4.26323  3.03950
-40.171  6.92337  6.77429  6.70148  6.16957  5.10245  4.26306  3.03952
-39.829  6.92630  6.77744  6.70483  6.16550  5.10154  4.26289  3.03953
-39.487  6.92911  6.78067  6.70798  6.16127  5.10067  4.26271  3.03953
-39.145  6.93162  6.78407  6.71099  6.15780  5.09985  4.26253  3.03946
-38.803  6.93423  6.78745  6.71379  6.15376  5.09902  4.26238  3.03933
-38.462  6.93650  6.79070  6.71679  6.14950  5.09811  4.26220  3.03922
-38.120  6.93878  6.79398  6.71983  6.14518  5.09731  4.26204  3.03911
-37.778  6.94139  6.79753  6.72292  6.14076  5.09655  4.26187  3.03897
-37.436  6.94473  6.80149  6.72592  6.13617  5.09582  4.26173  3.03885
-37.094  6.94769  6.80405  6.72876  6.13081  5.09509  4.26159  3.03881
-36.752  6.95005  6.80765  6.73167  6.12592  5.09441  4.26148  3.03884
-36.410  6.95333  6.81089  6.73458  6.12095  5.09377  4.26133  3.03882
-36.068  6.95624  6.81355  6.73752  6.11574  5.09310  4.26118  3.03884
-35.727  6.95911  6.81694  6.74036  6.10992  5.09245  4.26104  3.03883
-35.385  6.96244  6.82028  6.74319  6.10415  5.09178  4.26090  3.03885
-35.043  6.96581  6.82387  6.74606  6.09873  5.09117  4.26077  3.03882
-34.701  6.96882  6.82678  6.74869  6.09279  5.09057  4.26063  3.03875
-34.359  6.97183  6.82995  6.75140  6.08651  5.09002  4.26049  3.03866
-34.017  6.97524  6.83345  6.75396  6.08031  5.08945  4.26036  3.03863
-33.675  6.97867  6.83672  6.75657  6.07447  5.08890  4.26024  3.03861
-33.333  6.98216  6.84002  6.75936  6.06785  5.08837  4.26013  3.03861
-32.991  6.98565  6.84352  6.76195  6.06101  5.08785  4.26003  3.03856
-32.650  6.98904  6.84681  6.76450  6.05528  5.08733  4.25993  3.03848
-32.308  6.99242  6.85024  6.76716  6.04865  5.08683  4.25982  3.03841
-31.966  6.99596  6.85382  6.76966  6.04217  5.08634  4.25971  3.03834
-31.624  6.99961  6.85729  6.77219  6.03560  5.08586  4.25960  3.03828
-31.282  7.00351  6.86072  6.77476  6.02843  5.08540  4.25949  3.03823
-30.940  7.00750  6.86428  6.77707  6.02154  5.08497  4.25939  3.03818
-30.598  7.01133  6.86804  6.77929  6.01478  5.08454  4.25930  3.03816
-30.256  7.01556  6.87167  6.78153  6.00794  5.08412  4.25919  3.03815
-29.915  7.01987  6.87537  6.78388  6.00107  5.08371  4.25910  3.03812
-29.573  7.02436  6.87912  6.78608  5.99421  5.08331  4.25900  3.03811
-29.231  7.02898  6.88293  6.78823  5.98748  5.08292  4.25890  3.03816
-28.889  7.03307  6.88686  6.79044  5.98090  5.08254  4.25881  3.03812
-28.547  7.03789  6.89068  6.79258  5.97437  5.08217  4.25872  3.03811
-28.205  7.04278  6.89444  6.79462  5.96791  5.08181  4.25863  3.03810
-27.863  7.04781  6.89824  6.79677  5.96150  5.08146  4.25855  3.03807
-27.521  7.05316  6.90233  6.79891  5.95538  5.08112  4.25848  3.03802
-27.179  7.05823  6.90646  6.80097  5.94938  5.08079  4.25840  3.03798
-26.838  7.06366  6.91086  6.80284  5.94358  5.08046  4.25832  3.03794
-26.496  7.06949  6.91528  6.80463  5.93795  5.08015  4.25825  3.03791
-26.154  7.07544  6.91972  6.80629  5.93258  5.07985  4.25818  3.03789
-25.812  7.08174  6.92435  6.80824  5.92753  5.07956  4.25811  3.03787
-25.470  7.08827  6.92910  6.80973  5.92267  5.07927  4.25803  3.03786
-25.128  7.09500  6.93421  6.81147  5.91803  5.07898  4.25794  3.03787
-24.786  7.10242  6.93977  6.81233  5.91369  5.07872  4.25788  3.03785
-24.444  7.10940  6.94548  6.81396  5.90959  5.07845  4.25782  3.03783
-24.103  7.11703  6.95153  6.81538  5.90578  5.07819  4.25776  3.03781
-23.761  7.12456  6.95786  6.81652  5.90223  5.07794  4.25770  3.03779
-23.419  7.13350  6.96373  6.81741  5.89894  5.07770  4.25764  3.03777
-23.077  7.14247  6.97044  6.81870  5.89589  5.07746  4.25757  3.03775
-22.735  7.15127  6.97673  6.81971  5.89308  5.07724  4.25752  3.03773
-22.393  7.16108  6.98413  6.82048  5.89049  5.07702  4.25746  3.03771
-22.051  7.17121  6.99187  6.82129  5.88812  5.07680  4.25741  3.03770
-21.709  7.18198  7.00034  6.82168  5.88595  5.07660  4.25736  3.03768
-21.368  7.19268  7.00798  6.82203  5.88396  5.07640  4.25731  3.03767
-21.026  7.20412  7.01668  6.82198  5.88214  5.07621  4.25726  3.03765
-20.684  7.21581  7.02586  6.82173  5.88050  5.07603  4.25722  3.03764
-20.342  7.22860  7.03580  6.82157  5.87894  5.07585  4.25717  3.03763
-20.000  7.24167  7.04569  6.82107  5.87736  5.07568  4.25713  3.03762
-19.658  7.25534  7.05632  6.82028  5.87602  5.07551  4.25709  3.03761
-19.316  7.26963  7.06740  6.81926  5.87476  5.07535  4.25705  3.03759
-18.974  7.28472  7.07903  6.81740  5.87360  5.07522  4.25701  3.03757
-18.632  7.30061  7.08912  6.81562  5.87251  5.07507  4.25696  3.03755
-18.291  7.31669  7.09961  6.81362  5.87148  5.07493  4.25693  3.03754
-17.949  7.33338  7.11474  6.81279  5.87051  5.07474  4.25691  3.03755
-17.607  7.35145  7.12706  6.80759  5.86960  5.07461  4.25688  3.03754
-17.265  7.36818  7.14077  6.80373  5.86873  5.07448  4.25685  3.03753
-16.923  7.38648  7.15411  6.79925  5.86792  5.07436  4.25682  3.03752
-16.581  7.40563  7.16766  6.79434  5.86714  5.07423  4.25679  3.03751
-16.239  7.42441  7.18147  6.78876  5.86641  5.07413  4.25676  3.03750
-15.897  7.44329  7.19485  6.78227  5.86572  5.07402  4.25674  3.03747
-15.556  7.46461  7.20819  6.77523  5.86506  5.07392  4.25671  3.03745
-15.214  7.48550  7.22196  6.76703  5.86444  5.07382  4.25669  3.03744
-14.872  7.50729  7.23539  6.75808  5.86385  5.07372  4.25666  3.03742
-14.530  7.52866  7.24855  6.74809  5.86328  5.07363  4.25664  3.03741
-14.188  7.55091  7.26122  6.73748  5.86275  5.07354  4.25662  3.03739
-13.846  7.57360  7.27341  6.72580  5.86225  5.07345  4.25660  3.03738
-13.504  7.59701  7.28511  6.71327  5.86177  5.07337  4.25658  3.03737
-13.162  7.62073  7.29631  6.69987  5.86130  5.07330  4.25657  3.03737
-12.821  7.64314  7.30637  6.68575  5.86087  5.07323  4.25655  3.03736
-12.479  7.66651  7.31532  6.67082  5.86046  5.07316  4.25653  3.03735
-12.137  7.69229  7.32309  6.65688  5.86013  5.07309  4.25652  3.03733
-11.795  7.72004  7.32904  6.64232  5.85975  5.07303  4.25650  3.03733
-11.453  7.74481  7.33345  6.62806  5.85941  5.07298  4.25647  3.03734
-11.111  7.77160  7.33567  6.61455  5.85910  5.07292  4.25646  3.03734
-10.769  7.79756  7.33539  6.60195  5.85880  5.07287  4.25645  3.03733
-10.427  7.82341  7.33211  6.59042  5.85852  5.07283  4.25644  3.03733
-10.085  7.84922  7.32620  6.58059  5.85826  5.07278  4.25643  3.03733
 -9.744  7.87466  7.31601  6.57199  5.85801  5.07274  4.25642  3.03732
 -9.402  7.89820  7.30262  6.56495  5.85779  5.07270  4.25641  3.03732
 -9.060  7.91717  7.28484  6.55931  5.85757  5.07267  4.25640  3.03732
 -8.718  7.94709  7.26297  6.55443  5.85739  5.07262  4.25639  3.03731
 -8.376  7.96698  7.23750  6.55066  5.85721  5.07259  4.25638  3.03731
 -8.034  7.98397  7.20667  6.54763  5.85705  5.07256  4.25637  3.03731
 -7.692  7.99758  7.17341  6.54514  5.85690  5.07254  4.25637  3.03730
 -7.350  8.00903  7.13831  6.54298  5.85676  5.07251  4.25636  3.03730
 -7.009  8.01724  7.10283  6.54131  5.85663  5.07249  4.25636  3.03730
 -6.667  8.01820  7.06927  6.53977  5.85651  5.07247  4.25635  3.03730
 -6.325  8.01212  7.03907  6.53843  5.85641  5.07245  4.25635  3.03730
 -5.983  7.99794  7.01419  6.53726  5.85631  5.07244  4.25634  3.03730
 -5.641  7.97382  6.99517  6.53624  5.85623  5.07242  4.25634  3.03730
 -5.299  7.93613  6.98154  6.53533  5.85615  5.07241  4.25634  3.03729
 -4.957  7.88768  6.97212  6.53456  5.85609  5.07240  4.25633  3.03729
 -4.615  7.82924  6.96569  6.53389  5.85604  5.07238  4.25633  3.03729
 -4.274  7.76383  6.96112  6.53331  5.85598  5.07238  4.25633  3.03729
 -3.932  7.69890  6.95768  6.53283  5.85594  5.07237  4.25633  3.03729
 -3.590  7.64273  6.95501  6.53242  5.85591  5.07236  4.25632  3.03729
 -3.248  7.60160  6.95289  6.53209  5.85588  5.07236  4.25632  3.03729
 -2.906  7.57632  6.95118  6.53181  5.85585  5.07235  4.25632  3.03729
 -2.564  7.56351  6.94983  6.53159  5.85583  5.07235  4.25632  3.03729
 -2.222  7.55884  6.94903  6.53146  5.85582  5.07235  4.25632  3.03729
 -1.880  7.55747  6.94876  6.53141  5.85582  5.07235  4.25632  3.03729
 -1.538  7.55710  6.94868  6.53140  5.85582  5.07235  4.25632  3.03729
 -1.197  7.55699  6.94866  6.53140  5.85581  5.07235  4.25632  3.03729
 -0.855  7.55695  6.94865  6.53139  5.85581  5.07235  4.25632  3.03729
 -0.513  7.55693  6.94865  6.53139  5.85581  5.07235  4.25632  3.03729
 -0.171  7.55692  6.94864  6.53139  5.85581  5.07235  4.25632  3.03729
  0.171  7.55692  6.94864  6.53139  5.85581  5.07235  4.25632  3.03729
  0.513  7.55691  6.94864  6.53139  5.85581  5.07235  4.25632  3.03729
  0.855  7.55691  6.94864  6.53139  5.85581  5.07235  4.25632  3.03729
  1.197  7.55690  6.94864  6.53139  5.85581  5.07235  4.25632  3.03729
  1.538  7.55688  6.94863  6.53139  5.85581  5.07235  4.25632  3.03729
  1.880  7.55684  6.94863  6.53139  5.85581  5.07235  4.25632  3.03729
  2.222  7.55672  6.94860  6.53139  5.85581  5.07235  4.25632  3.03729
  2.564  7.55631  6.94851  6.53137  5.85581  5.07235  4.25632  3.03729
  2.906  7.55493  6.94823  6.53132  5.85581  5.07234  4.25632  3.03729
  3.248  7.55166  6.94754  6.53121  5.85580  5.07234  4.25632  3.03729
  3.590  7.54653  6.94642  6.53102  5.85578  5.07234  4.25632  3.03729
  3.932  7.53995  6.94493  6.53077  5.85576  5.07234  4.25632  3.03729
  4.274  7.53214  6.94307  6.53045  5.85573  5.07233  4.25632  3.03729
  4.615  7.52321  6.94084  6.53006  5.85569  5.07232  4.25632  3.03729
  4.957  7.51332  6.93824  6.52959  5.85565  5.07232  4.25631  3.03729
  5.299  7.50256  6.93526  6.52905  5.85560  5.07231  4.25631  3.03729
  5.641  7.49107  6.93192  6.52843  5.85555  5.07230  4.25631  3.03729
  5.983  7.47894  6.92823  6.52773  5.85548  5.07229  4.25631  3.03729
  6.325  7.46629  6.92419  6.52694  5.85541  5.07227  4.25630  3.03728
  6.667  7.45318  6.91982  6.52606  5.85532  5.07226  4.25630  3.03728
  7.009  7.43971  6.91515  6.52510  5.85523  5.07224  4.25629  3.03728
  7.350  7.42596  6.91017  6.52404  5.85513  5.07222  4.25629  3.03728
  7.692  7.41197  6.90492  6.52288  5.85501  5.07220  4.25629  3.03728
  8.034  7.39782  6.89942  6.52164  5.85489  5.07218  4.25628  3.03728
  8.376  7.38356  6.89368  6.52029  5.85475  5.07216  4.25627  3.03728
  8.718  7.36922  6.88773  6.51886  5.85460  5.07213  4.25627  3.03727
  9.060  7.35485  6.88158  6.51733  5.85444  5.07210  4.25626  3.03727
  9.402  7.34048  6.87526  6.51570  5.85427  5.07207  4.25625  3.03727
  9.744  7.32615  6.86878  6.51398  5.85408  5.07204  4.25624  3.03727
 10.085  7.31187  6.86217  6.51217  5.85388  5.07200  4.25623  3.03726
 10.427  7.29768  6.85544  6.51027  5.85367  5.07196  4.25622  3.03726
 10.769  7.28359  6.84861  6.50828  5.85344  5.07192  4.25621  3.03726
 11.111  7.26961  6.84169  6.50621  5.85319  5.07188  4.25620  3.03726
 11.453  7.25577  6.83469  6.50405  5.85293  5.07183  4.25619  3.03725
 11.795  7.24207  6.82764  6.50181  5.85265  5.07178  4.25618  3.03725
 12.137  7.22853  6.82054  6.49950  5.85236  5.07172  4.25617  3.03724
 12.479  7.21515  6.81340  6.49710  5.85205  5.07167  4.25615  3.03724
 12.821  7.20194  6.80624  6.49464  5.85172  5.07161  4.25614  3.03724
 13.162  7.18891  6.79906  6.49210  5.85138  5.07154  4.25612  3.03723
 13.504  7.17607  6.79187  6.48949  5.85102  5.07148  4.25610  3.03723
 13.846  7.16341  6.78468  6.48682  5.85064  5.07141  4.25609  3.03722
 14.188  7.15095  6.77749  6.48409  5.85024  5.07133  4.25607  3.03722
 14.530  7.13868  6.77032  6.48130  5.84982  5.07125  4.25605  3.03721
 14.872  7.12661  6.76317  6.47845  5.84939  5.07117  4.25603  3.03720
 15.214  7.11473  6.75604  6.47555  5.84893  5.07109  4.25601  3.03720
 15.556  7.10306  6.74894  6.47260  5.84846  5.07100  4.25598  3.03719
 15.897  7.09158  6.74187  6.46959  5.84796  5.07090  4.25596  3.03718
 16.239  7.08030  6.73484  6.46654  5.84745  5.07081  4.25594  3.03718
 16.581  7.06922  6.72785  6.46345  5.84691  5.07070  4.25591  3.03717
 16.923  7.05834  6.72090  6.46031  5.84636  5.07060  4.25588  3.03716
 17.265  7.04765  6.71400  6.45713  5.84579  5.07049  4.25586  3.03715
 17.607  7.03716  6.70714  6.45391  5.84519  5.07037  4.25583  3.03714
 17.949  7.02687  6.70034  6.45066  5.84458  5.07025  4.25580  3.03713
 18.291  7.01676  6.69359  6.44737  5.84394  5.07013  4.25576  3.03712
 18.632  7.00685  6.68689  6.44404  5.84329  5.07000  4.25573  3.03711
 18.974  6.99712  6.68025  6.44069  5.84261  5.06986  4.25570  3.03710
 19.316  6.98758  6.67366  6.43731  5.84191  5.06973  4.25566  3.03709
 19.658  6.97823  6.66713  6.43389  5.84119  5.06958  4.25563  3.03708
 20.000  6.96906  6.66067  6.43045  5.84045  5.06943  4.25559  3.03707
 20.342  6.96006  6.65426  6.42699  5.83969  5.06928  4.25555  3.03705
 20.684  6.95124  6.64791  6.42350  5.83891  5.06912  4.25551  3.03704
 21.026  6.94260  6.64163  6.41998  5.83811  5.06895  4.25547  3.03703
 21.368  6.93413  6.63540  6.41645  5.83729  5.06878  4.25543  3.03701
 21.709  6.92583  6.62924  6.41289  5.83645  5.06861  4.25538  3.03700
 22.051  6.91769  6.62314  6.40931  5.83558  5.06843  4.25534  3.03698
 22.393  6.90972  6.61710  6.40572  5.83470  5.06824  4.25529  3.03696
 22.735  6.90191  6.61113  6.40210  5.83379  5.06805  4.25524  3.03695
 23.077  6.89426  6.60522  6.39847  5.83287  5.06785  4.25519  3.03693
 23.419  6.88677  6.59937  6.39483  5.83192  5.06765  4.25514  3.03691
 23.761  6.87943  6.59358  6.39117  5.83095  5.06744  4.25509  3.03689
 24.103  6.87224  6.58785  6.38750  5.82997  5.06722  4.25503  3.03687
 24.444  6.86520  6.58219  6.38381  5.82896  5.06700  4.25498  3.03685
 24.786  6.85830  6.57658  6.38011  5.82793  5.06678  4.25492  3.03683
 25.128  6.85155  6.57104  6.37640  5.82689  5.06654  4.25486  3.03681
 25.470  6.84493  6.56556  6.37268  5.82582  5.06630  4.25480  3.03678
 25.812  6.83846  6.56013  6.36895  5.82474  5.06606  4.25473  3.03676
 26.154  6.83212  6.55477  6.36521  5.82363  5.06580  4.25467  3.03674
 26.496  6.82591  6.54946  6.36146  5.82251  5.06555  4.25460  3.03671
 26.838  6.81983  6.54422  6.35771  5.82137  5.06528  4.25454  3.03669
 27.179  6.81388  6.53903  6.35395  5.82021  5.06501  4.25447  3.03666
 27.521  6.80805  6.53389  6.35018  5.81903  5.06473  4.25440  3.03663
 27.863  6.80234  6.52881  6.34641  5.81783  5.06445  4.25432  3.03661
 28.205  6.79676  6.52379  6.34263  5.81661  5.06416  4.25425  3.03658
 28.547  6.79129  6.51882  6.33885  5.81538  5.06386  4.25417  3.03655
 28.889  6.78593  6.51391  6.33506  5.81413  5.06356  4.25409  3.03652
 29.231  6.78068  6.50904  6.33127  5.81286  5.06325  4.25401  3.03649
 29.573  6.77555  6.50423  6.32748  5.81157  5.06293  4.25393  3.03645
 29.915  6.77052  6.49947  6.32369  5.81027  5.06260  4.25384  3.03642
 30.256  6.76559  6.49477  6.31990  5.80894  5.06227  4.25376  3.03639
 30.598  6.76077  6.49011  6.31610  5.80761  5.06193  4.25367  3.03635
 30.940  6.75604  6.48550  6.31231  5.80625  5.06159  4.25358  3.03632
 31.282  6.75141  6.48094  6.30851  5.80488  5.06124  4.25348  3.03628
 31.624  6.74687  6.47643  6.30472  5.80350  5.06088  4.25339  3.03625
 31.966  6.74243  6.47196  6.30092  5.80210  5.06051  4.25329  3.03621
 32.308  6.73808  6.46754  6.29713  5.80068  5.06014  4.25319  3.03617
 32.650  6.73381  6.46316  6.29334  5.79925  5.05976  4.25309  3.03613
 32.991  6.72963  6.45883  6.28955  5.79780  5.05937  4.25299  3.03609
 33.333  6.72553  6.45455  6.28576  5.79634  5.05898  4.25288  3.03605
 33.675  6.72151  6.45030  6.28198  5.79486  5.05857  4.25277  3.03601
 34.017  6.71757  6.44610  6.27819  5.79337  5.05816  4.25266  3.03597
 34.359  6.71371  6.44194  6.27442  5.79186  5.05775  4.25255  3.03593
 34.701  6.70992  6.43782  6.27064  5.79034  5.05732  4.25244  3.03588
 35.043  6.70620  6.43374  6.26687  5.78881  5.05689  4.25232  3.03584
 35.385  6.70255  6.42970  6.26311  5.78726  5.05645  4.25220  3.03579
 35.727  6.69897  6.42570  6.25935  5.78570  5.05601  4.25208  3.03574
 36.068  6.69546  6.42173  6.25559  5.78413  5.05556  4.25196  3.03570
 36.410  6.69201  6.41781  6.25184  5.78255  5.05509  4.25183  3.03565
 36.752  6.68862  6.41392  6.24809  5.78095  5.05463  4.25170  3.03560
 37.094  6.68530  6.41006  6.24435  5.77934  5.05415  4.25157  3.03555
 37.436  6.68203  6.40624  6.24061  5.77771  5.05367  4.25144  3.03550
 37.778  6.67882  6.40246  6.23689  5.77608  5.05318  4.25130  3.03545
 38.120  6.67567  6.39871  6.23316  5.77443  5.05268  4.25117  3.03539
 38.462  6.67257  6.39499  6.22945  5.77278  5.05218  4.25103  3.03534
 38.803  6.66952  6.39131  6.22574  5.77111  5.05166  4.25088  3.03529
 39.145  6.66653  6.38765  6.22203  5.76943  5.05114  4.25074  3.03523
 39.487  6.66358  6.38403  6.21834  5.76774  5.05061  4.25059  3.03517
 39.829  6.66068  6.38044  6.21465  5.76603  5.05008  4.25044  3.03512
 40.171  6.65783  6.37688  6.21096  5.76432  5.04954  4.25029  3.03506
 40.513  6.65502  6.37335  6.20729  5.76260  5.04899  4.25013  3.03500
 40.855  6.65226  6.36985  6.20362  5.76087  5.04843  4.24998  3.03494
 41.197  6.64954  6.36638  6.19996  5.75913  5.04786  4.24982  3.03488
 41.538  6.64686  6.36293  6.19631  5.75738  5.04729  4.24965  3.03481
 41.880  6.64422  6.35952  6.19267  5.75562  5.04671  4.24949  3.03475
 42.222  6.64162  6.35613  6.18903  5.75385  5.04612  4.24932  3.03469
 42.564  6.63905  6.35277  6.18540  5.75207  5.04553  4.24915  3.03462
 42.906  6.63653  6.34943  6.18179  5.75028  5.04493  4.24898  3.03455
 43.248  6.63404  6.34612  6.17817  5.74848  5.04432  4.24880  3.03449
 43.590  6.63158  6.34283  6.17457  5.74668  5.04370  4.24862  3.03442
 43.932  6.62916  6.33957  6.17098  5.74486  5.04308  4.24844  3.03435
 44.273  6.62676  6.33634  6.16740  5.74304  5.04244  4.24826  3.03428
 44.615  6.62440  6.33313  6.16382  5.74121  5.04180  4.24808  3.03421
 44.957  6.62207  6.32994  6.16025  5.73938  5.04116  4.24789  3.03413
 45.299  6.61977  6.32677  6.15670  5.73753  5.04050  4.24769  3.03406
 45.641  6.61750  6.32363  6.15315  5.73568  5.03984  4.24750  3.03398
 45.983  6.61526  6.32051  6.14961  5.73382  5.03917  4.24730  3.03391
 46.325  6.61304  6.31741  6.14608  5.73195  5.03850  4.24711  3.03383
 46.667  6.61085  6.31433  6.14256  5.73008  5.03781  4.24690  3.03375
 47.009  6.60869  6.31128  6.13905  5.72820  5.03712  4.24670  3.03367
 47.350  6.60655  6.30825  6.13555  5.72631  5.03643  4.24649  3.03359
 47.692  6.60443  6.30523  6.13206  5.72441  5.03572  4.24628  3.03351
 48.034  6.60234  6.30224  6.12858  5.72251  5.03501  4.24607  3.03343
 48.376  6.60027  6.29926  6.12511  5.72061  5.03429  4.24585  3.03334
 48.718  6.59822  6.29631  6.12165  5.71869  5.03357  4.24564  3.03326
 49.060  6.59620  6.29338  6.11820  5.71678  5.03283  4.24541  3.03317
 49.402  6.59419  6.29046  6.11476  5.71485  5.03209  4.24519  3.03308
 49.744  6.59221  6.28757  6.11133  5.71292  5.03134  4.24496  3.03299


==> anc/Jvals_TableD8.dat <==
-49.635  6.26097  5.88311  5.58106  5.31682  5.06499  4.62483  3.37099
-49.236  6.26546  5.88937  5.58843  5.32447  5.07225  4.62660  3.36804
-48.837  6.26940  5.89566  5.59567  5.33244  5.07957  4.62817  3.36524
-48.439  6.27223  5.90191  5.60236  5.34066  5.08748  4.62953  3.36259
-48.040  6.27756  5.90799  5.60988  5.34894  5.09523  4.63070  3.36008
-47.641  6.28160  5.91372  5.61824  5.35632  5.10275  4.63186  3.35767
-47.243  6.28632  5.92046  5.62525  5.36475  5.11025  4.63296  3.35537
-46.844  6.29011  5.92585  5.63274  5.37283  5.11783  4.63393  3.35318
-46.445  6.29604  5.93390  5.63955  5.38111  5.12542  4.63472  3.35107
-46.047  6.30034  5.94094  5.64767  5.38934  5.13352  4.63526  3.34907
-45.648  6.30498  5.94768  5.65544  5.39768  5.14153  4.63557  3.34720
-45.249  6.30990  5.95529  5.66307  5.40705  5.14946  4.63569  3.34544
-44.850  6.31435  5.96224  5.67117  5.41532  5.15728  4.63553  3.34375
-44.452  6.31983  5.96987  5.67886  5.42381  5.16533  4.63513  3.34214
-44.053  6.32733  5.97635  5.68662  5.43157  5.17328  4.63452  3.34061
-43.654  6.33104  5.98265  5.69576  5.44133  5.18140  4.63368  3.33917
-43.256  6.33624  5.99011  5.70573  5.45030  5.18944  4.63255  3.33780
-42.857  6.34187  5.99854  5.71237  5.45973  5.19775  4.63117  3.33649
-42.458  6.34760  6.00548  5.72104  5.46859  5.20628  4.62952  3.33523
-42.060  6.35347  6.01341  5.72979  5.47763  5.21472  4.62761  3.33402
-41.661  6.35922  6.02128  5.73852  5.48756  5.22228  4.62543  3.33286
-41.262  6.36455  6.02903  5.74799  5.49645  5.23067  4.62291  3.33175
-40.864  6.37147  6.03732  5.75799  5.50602  5.23936  4.62011  3.33068
-40.465  6.37685  6.04897  5.76524  5.51560  5.24716  4.61705  3.32964
-40.066  6.37781  6.06706  5.77308  5.52524  5.25538  4.61367  3.32862
-39.668  6.39104  6.06222  5.78402  5.53558  5.26391  4.60962  3.32763
-39.269  6.39721  6.07122  5.79381  5.54583  5.27248  4.60547  3.32669
-38.870  6.40440  6.07984  5.80325  5.55523  5.28121  4.60098  3.32579
-38.472  6.41127  6.08807  5.81274  5.56588  5.28953  4.59604  3.32490
-38.073  6.41855  6.09765  5.82326  5.57648  5.29764  4.59073  3.32403
-37.674  6.42544  6.10631  5.83250  5.58655  5.30630  4.58504  3.32320
-37.276  6.43237  6.11691  5.84252  5.59695  5.31455  4.57883  3.32241
-36.877  6.43919  6.12210  5.85128  5.60771  5.32345  4.57228  3.32167
-36.478  6.44889  6.13460  5.86324  5.61848  5.33198  4.56567  3.32097
-36.080  6.45756  6.14358  5.87445  5.62929  5.34038  4.55842  3.32025
-35.681  6.46486  6.15311  5.88475  5.64014  5.34886  4.55075  3.31956
-35.282  6.47360  6.16412  5.89613  5.65144  5.35731  4.54260  3.31885
-34.884  6.48205  6.17453  5.91488  5.66280  5.36583  4.53407  3.31819
-34.485  6.49073  6.18437  5.91866  5.67333  5.37421  4.52527  3.31758
-34.086  6.49894  6.19545  5.92899  5.68527  5.38275  4.51606  3.31695
-33.688  6.50797  6.20546  5.94124  5.69807  5.39108  4.50649  3.31632
-33.289  6.51743  6.21628  5.95198  5.71013  5.39940  4.49654  3.31571
-32.890  6.52702  6.22715  5.96382  5.72229  5.40754  4.48635  3.31512
-32.492  6.53796  6.23915  5.97618  5.73507  5.41607  4.47583  3.31460
-32.093  6.54640  6.24916  5.98815  5.74560  5.42407  4.46492  3.31413
-31.694  6.55622  6.26019  6.00048  5.75826  5.43221  4.45386  3.31362
-31.296  6.56679  6.27290  6.01346  5.77086  5.44044  4.44257  3.31311
-30.897  6.57657  6.28381  6.02493  5.78388  5.44787  4.43121  3.31263
-30.498  6.58734  6.29678  6.03881  5.79643  5.45527  4.41991  3.31222
-30.100  6.60130  6.30770  6.05237  5.80939  5.46253  4.40845  3.31179
-29.701  6.60926  6.32118  6.06498  5.82294  5.46999  4.39703  3.31138
-29.302  6.62056  6.33404  6.07621  5.83655  5.47735  4.38567  3.31093
-28.904  6.63201  6.34709  6.09262  5.84987  5.48410  4.37484  3.31039
-28.505  6.64362  6.35999  6.10634  5.86412  5.49077  4.36407  3.30999
-28.106  6.65559  6.37348  6.12083  5.87769  5.49717  4.35352  3.30961
-27.708  6.66825  6.38589  6.13537  5.89190  5.50320  4.34344  3.30923
-27.309  6.68053  6.40040  6.14981  5.90656  5.50892  4.33365  3.30886
-26.910  6.69280  6.41537  6.16499  5.92013  5.51426  4.32440  3.30850
-26.512  6.70636  6.43021  6.18076  5.93754  5.51925  4.31568  3.30811
-26.113  6.71933  6.44371  6.19588  5.95054  5.52377  4.30754  3.30776
-25.714  6.73403  6.45975  6.21225  5.96536  5.52786  4.29999  3.30743
-25.316  6.74790  6.47480  6.22837  5.98052  5.53140  4.29294  3.30713
-24.917  6.76296  6.48961  6.24564  5.99609  5.53440  4.28649  3.30683
-24.518  6.77617  6.50610  6.26238  6.01232  5.53665  4.28070  3.30655
-24.120  6.79115  6.52215  6.27915  6.02724  5.53827  4.27538  3.30626
-23.721  6.80618  6.53971  6.29627  6.04339  5.53917  4.27058  3.30599
-23.322  6.82175  6.55661  6.31415  6.05967  5.53925  4.26627  3.30573
-22.924  6.83826  6.57368  6.33253  6.07743  5.53840  4.26232  3.30547
-22.525  6.85514  6.59134  6.35121  6.09214  5.53663  4.25880  3.30521
-22.126  6.87094  6.60915  6.37561  6.10883  5.53378  4.25558  3.30497
-21.728  6.88894  6.62911  6.38928  6.12550  5.52986  4.25271  3.30475
-21.329  6.90641  6.64762  6.40829  6.14235  5.52470  4.25008  3.30454
-20.930  6.92340  6.66878  6.42940  6.15929  5.51830  4.24785  3.30429
-20.532  6.94329  6.68789  6.45032  6.17622  5.51047  4.24567  3.30409
-20.133  6.96244  6.70861  6.47139  6.19322  5.50122  4.24372  3.30390
-19.734  6.98254  6.72895  6.49281  6.21033  5.49047  4.24193  3.30371
-19.336  7.00685  6.75136  6.51531  6.22731  5.47809  4.24025  3.30353
-18.937  7.02404  6.77378  6.53597  6.24391  5.46417  4.23873  3.30336
-18.538  7.04603  6.79686  6.56045  6.26081  5.44861  4.23708  3.30319
-18.140  7.06690  6.82038  6.58528  6.27764  5.43139  4.23571  3.30305
-17.741  7.09010  6.84515  6.60990  6.29410  5.41266  4.23433  3.30290
-17.342  7.11331  6.86997  6.63689  6.30987  5.39247  4.23317  3.30276
-16.944  7.13837  6.89633  6.66081  6.32527  5.37102  4.23201  3.30263
-16.545  7.16384  6.92243  6.68715  6.34005  5.34852  4.23094  3.30249
-16.146  7.18856  6.95094  6.71419  6.35418  5.32532  4.22994  3.30236
-15.748  7.21668  6.98004  6.74219  6.36732  5.30180  4.22894  3.30224
-15.349  7.24465  7.00980  6.76963  6.37932  5.27840  4.22802  3.30213
-14.950  7.27349  7.04079  6.79838  6.39003  5.25563  4.22717  3.30202
-14.552  7.30530  7.07308  6.82816  6.39909  5.23394  4.22636  3.30193
-14.153  7.33656  7.10616  6.85773  6.40618  5.21385  4.22564  3.30183
-13.754  7.36955  7.14032  6.88853  6.41106  5.19570  4.22492  3.30174
-13.355  7.40419  7.17675  6.91909  6.41324  5.17973  4.22425  3.30166
-12.957  7.44066  7.21390  6.95032  6.41244  5.16604  4.22363  3.30158
-12.558  7.47894  7.25259  6.98127  6.40784  5.15453  4.22302  3.30150
-12.159  7.52151  7.29271  7.01208  6.39929  5.14506  4.22247  3.30143
-11.761  7.56090  7.33372  7.04247  6.38621  5.13736  4.22195  3.30136
-11.362  7.60435  7.37738  7.07201  6.36805  5.13108  4.22149  3.30130
-10.963  7.64854  7.42173  7.10033  6.34449  5.12591  4.22107  3.30124
-10.565  7.70064  7.46732  7.12687  6.31532  5.12165  4.22068  3.30118
-10.166  7.75071  7.51397  7.15091  6.28059  5.11801  4.22026  3.30113
 -9.767  7.80374  7.56118  7.17128  6.24076  5.11487  4.21990  3.30109
 -9.369  7.86664  7.60885  7.18741  6.19696  5.11215  4.21956  3.30104
 -8.970  7.91842  7.65668  7.19797  6.15104  5.10972  4.21927  3.30100
 -8.571  7.97899  7.70265  7.20118  6.10544  5.10758  4.21901  3.30097
 -8.173  8.04119  7.74696  7.19564  6.06298  5.10565  4.21877  3.30093
 -7.774  8.10486  7.78805  7.17960  6.02637  5.10394  4.21854  3.30090
 -7.375  8.16918  7.82380  7.15106  5.99707  5.10241  4.21833  3.30088
 -6.977  8.23377  7.85236  7.10875  5.97532  5.10105  4.21814  3.30085
 -6.578  8.29585  7.87087  7.05213  5.96006  5.09986  4.21798  3.30083
 -6.179  8.35403  7.87579  6.98252  5.94950  5.09881  4.21783  3.30081
 -5.781  8.40595  7.86298  6.90466  5.94200  5.09788  4.21770  3.30079
 -5.382  8.44692  7.82778  6.82687  5.93644  5.09707  4.21759  3.30078
 -4.983  8.47165  7.76576  6.76016  5.93204  5.09638  4.21749  3.30076
 -4.585  8.47245  7.67480  6.71226  5.92849  5.09579  4.21741  3.30075
 -4.186  8.43913  7.56049  6.68344  5.92565  5.09529  4.21734  3.30074
 -3.787  8.36008  7.44184  6.66754  5.92329  5.09488  4.21728  3.30073
 -3.389  8.22716  7.34848  6.65857  5.92138  5.09455  4.21723  3.30073
 -2.990  8.04819  7.29567  6.65247  5.91993  5.09428  4.21719  3.30072
 -2.591  7.87078  7.27201  6.64776  5.91869  5.09405  4.21715  3.30072
 -2.193  7.81036  7.26369  6.64487  5.91790  5.09391  4.21713  3.30072
 -1.794  7.80537  7.26155  6.64403  5.91767  5.09386  4.21713  3.30071
 -1.395  7.80439  7.26110  6.64385  5.91762  5.09385  4.21713  3.30071
 -0.997  7.80416  7.26099  6.64381  5.91760  5.09385  4.21712  3.30071
 -0.598  7.80408  7.26095  6.64379  5.91760  5.09385  4.21712  3.30071
 -0.199  7.80405  7.26094  6.64379  5.91760  5.09385  4.21712  3.30071
  0.199  7.80403  7.26093  6.64378  5.91760  5.09385  4.21712  3.30071
  0.598  7.80401  7.26092  6.64378  5.91760  5.09385  4.21712  3.30071
  0.997  7.80399  7.26091  6.64378  5.91759  5.09385  4.21712  3.30071
  1.395  7.80395  7.26089  6.64377  5.91759  5.09385  4.21712  3.30071
  1.794  7.80387  7.26085  6.64375  5.91759  5.09385  4.21712  3.30071
  2.193  7.80359  7.26073  6.64370  5.91757  5.09385  4.21712  3.30071
  2.591  7.80245  7.26020  6.64349  5.91752  5.09384  4.21712  3.30071
  2.990  7.79778  7.25802  6.64262  5.91727  5.09379  4.21712  3.30071
  3.389  7.78617  7.25249  6.64040  5.91665  5.09367  4.21710  3.30071
  3.787  7.76904  7.24393  6.63689  5.91565  5.09349  4.21707  3.30071
  4.186  7.74834  7.23293  6.63222  5.91430  5.09323  4.21703  3.30070
  4.585  7.72505  7.21982  6.62643  5.91259  5.09291  4.21699  3.30070
  4.983  7.69989  7.20488  6.61954  5.91051  5.09251  4.21693  3.30069
  5.382  7.67340  7.18839  6.61160  5.90803  5.09202  4.21686  3.30068
  5.781  7.64602  7.17063  6.60269  5.90515  5.09146  4.21677  3.30067
  6.179  7.61808  7.15184  6.59287  5.90187  5.09080  4.21668  3.30065
  6.578  7.58983  7.13224  6.58222  5.89818  5.09004  4.21657  3.30064
  6.977  7.56148  7.11200  6.57082  5.89407  5.08919  4.21644  3.30062
  7.375  7.53317  7.09128  6.55876  5.88957  5.08822  4.21629  3.30060
  7.774  7.50504  7.07023  6.54612  5.88467  5.08715  4.21613  3.30058
  8.173  7.47716  7.04895  6.53297  5.87938  5.08597  4.21595  3.30055
  8.571  7.44961  7.02755  6.51939  5.87373  5.08466  4.21575  3.30052
  8.970  7.42244  7.00611  6.50545  5.86771  5.08324  4.21553  3.30049
  9.369  7.39570  6.98469  6.49120  5.86137  5.08169  4.21529  3.30046
  9.767  7.36940  6.96335  6.47671  5.85470  5.08002  4.21502  3.30042
 10.166  7.34357  6.94214  6.46202  5.84773  5.07823  4.21474  3.30038
 10.565  7.31822  6.92109  6.44718  5.84049  5.07630  4.21442  3.30034
 10.963  7.29335  6.90025  6.43224  5.83299  5.07425  4.21409  3.30029
 11.362  7.26896  6.87962  6.41723  5.82525  5.07207  4.21373  3.30024
 11.761  7.24506  6.85923  6.40217  5.81730  5.06977  4.21334  3.30018
 12.159  7.22164  6.83909  6.38711  5.80915  5.06733  4.21292  3.30013
 12.558  7.19869  6.81922  6.37206  5.80082  5.06478  4.21248  3.30006
 12.957  7.17621  6.79963  6.35704  5.79234  5.06209  4.21201  3.29999
 13.355  7.15419  6.78031  6.34208  5.78371  5.05929  4.21151  3.29992
 13.754  7.13262  6.76127  6.32718  5.77495  5.05637  4.21097  3.29985
 14.153  7.11149  6.74252  6.31237  5.76608  5.05333  4.21041  3.29977
 14.552  7.09080  6.72405  6.29766  5.75711  5.05017  4.20982  3.29968
 14.950  7.07053  6.70586  6.28304  5.74806  5.04691  4.20920  3.29959
 15.349  7.05068  6.68795  6.26854  5.73894  5.04354  4.20854  3.29949
 15.748  7.03124  6.67032  6.25416  5.72976  5.04006  4.20785  3.29939
 16.146  7.01220  6.65296  6.23990  5.72053  5.03648  4.20713  3.29929
 16.545  6.99356  6.63588  6.22578  5.71126  5.03280  4.20638  3.29917
 16.944  6.97530  6.61905  6.21178  5.70196  5.02903  4.20559  3.29906
 17.342  6.95741  6.60249  6.19793  5.69264  5.02517  4.20476  3.29893
 17.741  6.93990  6.58619  6.18421  5.68331  5.02123  4.20391  3.29880
 18.140  6.92274  6.57014  6.17063  5.67397  5.01720  4.20302  3.29867
 18.538  6.90594  6.55434  6.15720  5.66463  5.01309  4.20209  3.29853
 18.937  6.88948  6.53879  6.14390  5.65529  5.00890  4.20113  3.29838
 19.336  6.87336  6.52347  6.13075  5.64597  5.00464  4.20013  3.29823
 19.734  6.85756  6.50839  6.11774  5.63666  5.00032  4.19910  3.29807
 20.133  6.84209  6.49355  6.10487  5.62737  4.99593  4.19804  3.29791
 20.532  6.82693  6.47893  6.09214  5.61811  4.99147  4.19694  3.29773
 20.930  6.81208  6.46453  6.07956  5.60888  4.98696  4.19580  3.29756
 21.329  6.79752  6.45036  6.06711  5.59968  4.98240  4.19463  3.29737
 21.728  6.78326  6.43640  6.05480  5.59051  4.97778  4.19342  3.29718
 22.126  6.76927  6.42266  6.04262  5.58138  4.97311  4.19218  3.29698
 22.525  6.75557  6.40913  6.03058  5.57229  4.96840  4.19091  3.29677
 22.924  6.74214  6.39580  6.01868  5.56324  4.96364  4.18960  3.29656
 23.322  6.72897  6.38268  6.00690  5.55424  4.95885  4.18825  3.29634
 23.721  6.71606  6.36976  5.99526  5.54528  4.95402  4.18687  3.29611
 24.120  6.70341  6.35703  5.98374  5.53638  4.94915  4.18546  3.29588
 24.518  6.69100  6.34450  5.97236  5.52751  4.94425  4.18402  3.29564
 24.917  6.67883  6.33215  5.96110  5.51870  4.93932  4.18254  3.29539
 25.316  6.66690  6.32000  5.94996  5.50994  4.93436  4.18103  3.29513
 25.714  6.65520  6.30803  5.93894  5.50124  4.92938  4.17948  3.29486
 26.113  6.64373  6.29623  5.92805  5.49258  4.92438  4.17791  3.29459
 26.512  6.63248  6.28462  5.91728  5.48398  4.91935  4.17630  3.29431
 26.910  6.62145  6.27318  5.90662  5.47543  4.91431  4.17466  3.29402
 27.309  6.61063  6.26191  5.89608  5.46694  4.90924  4.17299  3.29372
 27.708  6.60002  6.25081  5.88566  5.45850  4.90417  4.17129  3.29341
 28.106  6.58962  6.23987  5.87535  5.45011  4.89908  4.16956  3.29310
 28.505  6.57942  6.22910  5.86516  5.44179  4.89397  4.16780  3.29277
 28.904  6.56942  6.21849  5.85507  5.43351  4.88886  4.16601  3.29244
 29.302  6.55961  6.20803  5.84510  5.42529  4.88374  4.16419  3.29210
 29.701  6.54999  6.19772  5.83524  5.41713  4.87861  4.16234  3.29175
 30.100  6.54055  6.18757  5.82548  5.40902  4.87348  4.16047  3.29139
 30.498  6.53131  6.17756  5.81583  5.40097  4.86834  4.15857  3.29103
 30.897  6.52224  6.16770  5.80629  5.39297  4.86319  4.15664  3.29065
 31.296  6.51335  6.15798  5.79686  5.38503  4.85805  4.15468  3.29027
 31.694  6.50463  6.14841  5.78753  5.37714  4.85290  4.15271  3.28987
 32.093  6.49609  6.13897  5.77830  5.36931  4.84776  4.15070  3.28947
 32.492  6.48771  6.12966  5.76917  5.36153  4.84261  4.14867  3.28906
 32.890  6.47950  6.12049  5.76014  5.35380  4.83747  4.14662  3.28863
 33.289  6.47145  6.11145  5.75122  5.34613  4.83233  4.14454  3.28820
 33.688  6.46356  6.10254  5.74239  5.33851  4.82719  4.14244  3.28776
 34.086  6.45582  6.09375  5.73366  5.33094  4.82206  4.14032  3.28731
 34.485  6.44824  6.08509  5.72503  5.32343  4.81693  4.13818  3.28685
 34.884  6.44082  6.07655  5.71650  5.31597  4.81181  4.13601  3.28638
 35.282  6.43353  6.06813  5.70806  5.30856  4.80670  4.13383  3.28591
 35.681  6.42640  6.05983  5.69971  5.30121  4.80159  4.13162  3.28542
 36.080  6.41941  6.05164  5.69146  5.29390  4.79649  4.12940  3.28492
 36.478  6.41256  6.04357  5.68330  5.28665  4.79140  4.12715  3.28441
 36.877  6.40584  6.03561  5.67523  5.27945  4.78632  4.12489  3.28389
 37.276  6.39926  6.02777  5.66724  5.27230  4.78125  4.12261  3.28337
 37.674  6.39282  6.02003  5.65935  5.26520  4.77619  4.12031  3.28283
 38.073  6.38650  6.01240  5.65155  5.25815  4.77115  4.11799  3.28228
 38.472  6.38031  6.00488  5.64383  5.25115  4.76611  4.11566  3.28173
 38.870  6.37425  5.99746  5.63620  5.24420  4.76108  4.11331  3.28116
 39.269  6.36830  5.99015  5.62865  5.23730  4.75607  4.11094  3.28059
 39.668  6.36248  5.98294  5.62118  5.23045  4.75107  4.10856  3.28000
 40.066  6.35678  5.97583  5.61380  5.22365  4.74608  4.10617  3.27940
 40.465  6.35119  5.96881  5.60650  5.21690  4.74110  4.10376  3.27880
 40.864  6.34572  5.96190  5.59928  5.21020  4.73614  4.10133  3.27818
 41.262  6.34035  5.95508  5.59214  5.20354  4.73119  4.09890  3.27756
 41.661  6.33510  5.94836  5.58508  5.19694  4.72626  4.09645  3.27693
 42.060  6.32995  5.94173  5.57810  5.19038  4.72134  4.09398  3.27628
 42.458  6.32491  5.93519  5.57119  5.18387  4.71643  4.09151  3.27563
 42.857  6.31996  5.92875  5.56436  5.17740  4.71154  4.08902  3.27496
 43.256  6.31512  5.92239  5.55760  5.17099  4.70667  4.08652  3.27429
 43.654  6.31038  5.91613  5.55092  5.16462  4.70181  4.08401  3.27361
 44.053  6.30573  5.90995  5.54430  5.15830  4.69697  4.08149  3.27292
 44.452  6.30117  5.90386  5.53777  5.15202  4.69214  4.07896  3.27221
 44.850  6.29671  5.89785  5.53130  5.14579  4.68732  4.07642  3.27150
 45.249  6.29234  5.89193  5.52490  5.13961  4.68253  4.07388  3.27078
 45.648  6.28805  5.88610  5.51857  5.13348  4.67775  4.07132  3.27005
 46.047  6.28385  5.88034  5.51230  5.12738  4.67298  4.06875  3.26931
 46.445  6.27974  5.87467  5.50611  5.12134  4.66824  4.06617  3.26856
 46.844  6.27570  5.86907  5.49998  5.11534  4.66351  4.06359  3.26780
 47.243  6.27175  5.86356  5.49392  5.10939  4.65879  4.06100  3.26703
 47.641  6.26788  5.85812  5.48792  5.10347  4.65410  4.05840  3.26626
 48.040  6.26408  5.85276  5.48199  5.09761  4.64942  4.05579  3.26547
 48.439  6.26035  5.84748  5.47611  5.09179  4.64476  4.05318  3.26467
 48.837  6.25671  5.84227  5.47030  5.08601  4.64011  4.05056  3.26387
 49.236  6.25313  5.83714  5.46456  5.08028  4.63549  4.04793  3.26306
 49.635  6.24962  5.83208  5.45887  5.07459  4.63088  4.04530  3.26223


==> anc/Jvals_TableD9.dat <==
-49.254  5.32520  3.74524  2.55086  1.39264  0.21627 -0.93978 -2.12461
-48.259  5.32802  3.74217  2.55068  1.39262  0.21627 -0.93978 -2.12461
-47.264  5.33005  3.73941  2.55050  1.39260  0.21626 -0.93978 -2.12461
-46.269  5.33120  3.73690  2.55033  1.39258  0.21626 -0.93978 -2.12461
-45.274  5.32990  3.73461  2.55017  1.39257  0.21626 -0.93978 -2.12461
-44.279  5.32584  3.73251  2.55002  1.39255  0.21626 -0.93978 -2.12461
-43.284  5.32147  3.73058  2.54987  1.39254  0.21626 -0.93978 -2.12461
-42.289  5.31519  3.72878  2.54972  1.39253  0.21625 -0.93978 -2.12461
-41.294  5.30674  3.72711  2.54959  1.39251  0.21625 -0.93978 -2.12461
-40.299  5.29608  3.72555  2.54946  1.39250  0.21625 -0.93978 -2.12461
-39.303  5.28319  3.72409  2.54934  1.39249  0.21625 -0.93978 -2.12461
-38.308  5.26807  3.72273  2.54922  1.39248  0.21625 -0.93978 -2.12461
-37.313  5.25030  3.72145  2.54911  1.39247  0.21625 -0.93978 -2.12461
-36.318  5.22983  3.72025  2.54901  1.39246  0.21625 -0.93978 -2.12461
-35.323  5.20708  3.71912  2.54891  1.39245  0.21625 -0.93978 -2.12461
-34.328  5.18205  3.71807  2.54881  1.39244  0.21624 -0.93978 -2.12461
-33.333  5.15503  3.71709  2.54872  1.39243  0.21624 -0.93978 -2.12461
-32.338  5.12642  3.71618  2.54864  1.39242  0.21624 -0.93978 -2.12461
-31.343  5.09684  3.71532  2.54856  1.39241  0.21624 -0.93978 -2.12461
-30.348  5.06715  3.71452  2.54848  1.39241  0.21624 -0.93978 -2.12461
-29.353  5.03804  3.71379  2.54841  1.39240  0.21624 -0.93978 -2.12461
-28.358  5.01051  3.71309  2.54835  1.39239  0.21624 -0.93978 -2.12461
-27.363  4.98541  3.71245  2.54829  1.39239  0.21624 -0.93978 -2.12461
-26.368  4.96330  3.71184  2.54823  1.39238  0.21624 -0.93978 -2.12461
-25.373  4.94459  3.71128  2.54818  1.39238  0.21624 -0.93978 -2.12461
-24.378  4.92939  3.71076  2.54813  1.39237  0.21624 -0.93978 -2.12461
-23.383  4.91727  3.71029  2.54808  1.39237  0.21624 -0.93978 -2.12461
-22.388  4.90783  3.70986  2.54804  1.39236  0.21624 -0.93978 -2.12461
-21.393  4.90050  3.70947  2.54800  1.39236  0.21624 -0.93978 -2.12461
-20.398  4.89475  3.70912  2.54797  1.39236  0.21624 -0.93978 -2.12461
-19.403  4.89011  3.70879  2.54794  1.39235  0.21624 -0.93978 -2.12461
-18.408  4.88624  3.70850  2.54791  1.39235  0.21624 -0.93978 -2.12461
-17.413  4.88301  3.70824  2.54789  1.39235  0.21623 -0.93978 -2.12461
-16.418  4.88024  3.70800  2.54786  1.39234  0.21623 -0.93978 -2.12461
-15.423  4.87786  3.70779  2.54784  1.39234  0.21623 -0.93978 -2.12461
-14.428  4.87581  3.70760  2.54782  1.39234  0.21623 -0.93978 -2.12461
-13.433  4.87401  3.70743  2.54781  1.39234  0.21623 -0.93978 -2.12461
-12.438  4.87249  3.70729  2.54779  1.39234  0.21623 -0.93978 -2.12461
-11.443  4.87120  3.70717  2.54778  1.39234  0.21623 -0.93978 -2.12461
-10.448  4.87011  3.70706  2.54777  1.39234  0.21623 -0.93978 -2.12461
 -9.453  4.86921  3.70697  2.54776  1.39233  0.21623 -0.93978 -2.12461
 -8.458  4.86846  3.70690  2.54775  1.39233  0.21623 -0.93978 -2.12461
 -7.463  4.86786  3.70684  2.54775  1.39233  0.21623 -0.93978 -2.12461
 -6.468  4.86739  3.70680  2.54774  1.39233  0.21623 -0.93978 -2.12461
 -5.473  4.86703  3.70676  2.54774  1.39233  0.21623 -0.93978 -2.12461
 -4.478  4.86676  3.70673  2.54774  1.39233  0.21623 -0.93978 -2.12461
 -3.483  4.86657  3.70671  2.54773  1.39233  0.21623 -0.93978 -2.12461
 -2.488  4.86634  3.70669  2.54773  1.39233  0.21623 -0.93978 -2.12461
 -1.493  4.86612  3.70667  2.54773  1.39233  0.21623 -0.93978 -2.12461
 -0.498  4.86612  3.70667  2.54773  1.39233  0.21623 -0.93978 -2.12461
  0.498  4.86612  3.70667  2.54773  1.39233  0.21623 -0.93978 -2.12461
  1.493  4.86612  3.70667  2.54773  1.39233  0.21623 -0.93978 -2.12461
  2.488  4.86612  3.70667  2.54773  1.39233  0.21623 -0.93978 -2.12461
  3.483  4.86611  3.70667  2.54773  1.39233  0.21623 -0.93978 -2.12461
  4.478  4.86605  3.70666  2.54773  1.39233  0.21623 -0.93978 -2.12461
  5.473  4.86594  3.70665  2.54773  1.39233  0.21623 -0.93978 -2.12461
  6.468  4.86576  3.70663  2.54773  1.39233  0.21623 -0.93978 -2.12461
  7.463  4.86550  3.70661  2.54772  1.39233  0.21623 -0.93978 -2.12461
  8.458  4.86514  3.70657  2.54772  1.39233  0.21623 -0.93978 -2.12461
  9.453  4.86468  3.70652  2.54772  1.39233  0.21623 -0.93978 -2.12461
 10.448  4.86411  3.70647  2.54771  1.39233  0.21623 -0.93978 -2.12461
 11.443  4.86339  3.70639  2.54770  1.39233  0.21623 -0.93978 -2.12461
 12.438  4.86253  3.70631  2.54769  1.39233  0.21623 -0.93978 -2.12461
 13.433  4.86152  3.70620  2.54768  1.39233  0.21623 -0.93978 -2.12461
 14.428  4.86034  3.70608  2.54767  1.39233  0.21623 -0.93978 -2.12461
 15.423  4.85898  3.70594  2.54766  1.39232  0.21623 -0.93978 -2.12461
 16.418  4.85743  3.70577  2.54764  1.39232  0.21623 -0.93978 -2.12461
 17.413  4.85570  3.70559  2.54762  1.39232  0.21623 -0.93978 -2.12461
 18.408  4.85376  3.70538  2.54760  1.39232  0.21623 -0.93978 -2.12461
 19.403  4.85162  3.70514  2.54758  1.39232  0.21623 -0.93978 -2.12461
 20.398  4.84927  3.70488  2.54755  1.39231  0.21623 -0.93978 -2.12461
 21.393  4.84672  3.70459  2.54752  1.39231  0.21623 -0.93978 -2.12461
 22.388  4.84396  3.70427  2.54749  1.39231  0.21623 -0.93978 -2.12461
 23.383  4.84098  3.70392  2.54745  1.39230  0.21623 -0.93978 -2.12461
 24.378  4.83780  3.70354  2.54742  1.39230  0.21623 -0.93978 -2.12461
 25.373  4.83442  3.70313  2.54737  1.39230  0.21623 -0.93978 -2.12461
 26.368  4.83084  3.70269  2.54733  1.39229  0.21623 -0.93978 -2.12461
 27.363  4.82705  3.70220  2.54728  1.39229  0.21623 -0.93978 -2.12461
 28.358  4.82308  3.70169  2.54722  1.39228  0.21623 -0.93978 -2.12461
 29.353  4.81892  3.70113  2.54717  1.39228  0.21623 -0.93978 -2.12461
 30.348  4.81458  3.70054  2.54711  1.39227  0.21623 -0.93978 -2.12461
 31.343  4.81007  3.69991  2.54704  1.39226  0.21623 -0.93978 -2.12461
 32.338  4.80540  3.69924  2.54697  1.39226  0.21622 -0.93978 -2.12461
 33.333  4.80056  3.69853  2.54690  1.39225  0.21622 -0.93978 -2.12461
 34.328  4.79557  3.69778  2.54682  1.39224  0.21622 -0.93978 -2.12461
 35.323  4.79044  3.69698  2.54673  1.39223  0.21622 -0.93978 -2.12461
 36.318  4.78517  3.69615  2.54664  1.39222  0.21622 -0.93978 -2.12461
 37.313  4.77978  3.69527  2.54655  1.39221  0.21622 -0.93978 -2.12461
 38.308  4.77426  3.69435  2.54645  1.39220  0.21622 -0.93978 -2.12461
 39.303  4.76863  3.69338  2.54634  1.39219  0.21622 -0.93978 -2.12461
 40.299  4.76289  3.69237  2.54623  1.39218  0.21622 -0.93978 -2.12461
 41.294  4.75705  3.69132  2.54611  1.39217  0.21622 -0.93978 -2.12461
 42.289  4.75111  3.69022  2.54599  1.39216  0.21621 -0.93978 -2.12461
 43.284  4.74509  3.68907  2.54586  1.39215  0.21621 -0.93978 -2.12461
 44.279  4.73899  3.68788  2.54573  1.39213  0.21621 -0.93978 -2.12461
 45.274  4.73282  3.68665  2.54559  1.39212  0.21621 -0.93978 -2.12461
 46.269  4.72657  3.68537  2.54544  1.39210  0.21621 -0.93978 -2.12461
 47.264  4.72027  3.68404  2.54529  1.39209  0.21621 -0.93978 -2.12461
 48.259  4.71391  3.68267  2.54513  1.39207  0.21620 -0.93978 -2.12461
 49.254  4.70750  3.68126  2.54496  1.39206  0.21620 -0.93978 -2.12461

